High-order effective-one-body tidal interactions and gravitational scattering

Using state-of-the-art scattering results in post-Minkowskian (PM) gravity, we improve the tidal sector of four different flavors of the effective-one-body (EOB) formalism. We notably explore both adiabatic and post-adiabatic gravitoelectric and gravitomagnetic quadrupolar tidal effects at the next-to-next-to-leading PM-order. When comparing the predictions of the so-constructed Lagrange-PM-tidal version of EOB to recent numerical-relativity data on the scattering of neutron stars, we find improved agreement with respect to existing EOB models and PM expansions. Our work lays the foundation for the development of an accurate tidal sector of the PM EOB models, and points out the need to explore improved resummation schemes in PN EOB for bound and circularized orbits.

==> anc/ancillary_file.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*Supplementary file to "High-order effective-one-body tidal interactions and gravitational scattering"*)


(* ::Text:: *)
(*Malte Schulze, Sebastiano Bernuzzi, Piero Rettegno, Joan Fontbut\[EAcute], Andrea Placidi, Thibault Damour*)


(* ::Section:: *)
(*File description*)


(* ::Text:: *)
(*This file collects the expressions for the EOB potentials used in the article.*)
(*Throughout this file we use dimensionless variables and set G=M=c=1.*)


(*
\[Gamma] dimensionless effective energy 
\[Mu]1[n], \[Mu]2[n] eletric-type Love numbers for bodies 1,2
\[Sigma]1[n], \[Sigma]2[n] magnetic-type Love numbers for bodies 1,2
\[Kappa]1Edot2, \[Kappa]2Edot2 electric-type post-adiabatic coefficient for bodies 1,2, see Eq.(26)
\[Kappa]1Bdot2, \[Kappa]2Bdot2 magnetic-type post-adiabatic coefficient for bodies 1,2, see Eq.(26)
R0 renormalization scale (we set R0 to the Neutron star radius, i.e. R0 = Subscript[R, NS])
*)


(*
\[Alpha]rad switches on and off the radiative contributions to the potentials
\[Alpha]PN controls the PN completion of BBH baseline potentials
*)


(* ::Section:: *)
(*Useful parameters*)


h=Sqrt[1+2\[Nu](\[Gamma]-1)]; (* EOB (M-rescaled) energy, Eq. (23)*)


p\[Infinity]=Sqrt[\[Gamma]^2-1]; 


X1=1/2 (1+Sqrt[1-4 \[Nu]]);
X2=1/2 (1-Sqrt[1-4 \[Nu]]);


(* ::Section:: *)
(*LEOB coefficients*)


a[1]=-2;


a[2]=(3 (-1+h) (-1+5 \[Gamma]^2))/(h (-1+3 \[Gamma]^2));


a[3]=1/(h^2 (-1+\[Gamma]^2)^2 (1-7 \[Gamma]^2+12 \[Gamma]^4)) (9 h (1-14 \[Gamma]^2+61 \[Gamma]^4-88 \[Gamma]^6+40 \[Gamma]^8)-9 h^2 (1-14 \[Gamma]^2+61 \[Gamma]^4-88 \[Gamma]^6+40 \[Gamma]^8)+2 (-1+3 \[Gamma]^2) (50 \[Gamma]-72 \[Gamma]^3-6 \[Gamma]^5+28 \[Gamma]^7-8 \[Alpha]rad Sqrt[-1+\[Gamma]^2]+37 \[Alpha]rad \[Gamma]^2 Sqrt[-1+\[Gamma]^2]-52 \[Alpha]rad \[Gamma]^4 Sqrt[-1+\[Gamma]^2]+20 \[Alpha]rad \[Gamma]^6 Sqrt[-1+\[Gamma]^2]) \[Nu]+12 (-1+3 \[Gamma]^2) (-\[Alpha]rad \[Gamma] (1-2 \[Gamma]^2)^2 (-3+2 \[Gamma]^2)+2 Sqrt[-1+\[Gamma]^2] (3+9 \[Gamma]^2-16 \[Gamma]^4+4 \[Gamma]^6)) \[Nu] ArcSinh[Sqrt[-1+\[Gamma]]/Sqrt[2]]);


a[4]=-(1/(144 (1-6 \[Gamma]^2+5 \[Gamma]^4)))(-60480 (-1+\[Gamma]^2)-(12960 (-1+h)^2 (1-5 \[Gamma]^2)^2 (-1+\[Gamma]^2))/(h^2 (1-3 \[Gamma]^2)^2)-41580 (-1+\[Gamma]^2)^2-(11340 (-1+h)^2 (1-5 \[Gamma]^2)^2 (-1+\[Gamma]^2)^2)/(h^2 (1-3 \[Gamma]^2)^2)+(90720 (-1+h) (-1+\[Gamma]^2) (-1+5 \[Gamma]^2))/(h (-1+3 \[Gamma]^2))+(68040 (-1+h) (-1+\[Gamma]^2)^2 (-1+5 \[Gamma]^2))/(h (-1+3 \[Gamma]^2))-1/(h^2 (1-7 \[Gamma]^2+12 \[Gamma]^4)) 5040 (-9 h (1-14 \[Gamma]^2+61 \[Gamma]^4-88 \[Gamma]^6+40 \[Gamma]^8)+9 h^2 (1-14 \[Gamma]^2+61 \[Gamma]^4-88 \[Gamma]^6+40 \[Gamma]^8)-2 (-1+3 \[Gamma]^2) (50 \[Gamma]-72 \[Gamma]^3-6 \[Gamma]^5+28 \[Gamma]^7-8 \[Alpha]rad Sqrt[-1+\[Gamma]^2]+37 \[Alpha]rad \[Gamma]^2 Sqrt[-1+\[Gamma]^2]-52 \[Alpha]rad \[Gamma]^4 Sqrt[-1+\[Gamma]^2]+20 \[Alpha]rad \[Gamma]^6 Sqrt[-1+\[Gamma]^2]) \[Nu]-12 (-1+3 \[Gamma]^2) (-\[Alpha]rad \[Gamma] (1-2 \[Gamma]^2)^2 (-3+2 \[Gamma]^2)+2 Sqrt[-1+\[Gamma]^2] (3+9 \[Gamma]^2-16 \[Gamma]^4+4 \[Gamma]^6)) \[Nu] ArcSinh[Sqrt[-1+\[Gamma]]/Sqrt[2]])-1/(h^2 (-1+8 \[Gamma]^2-19 \[Gamma]^4+12 \[Gamma]^6)) 5760 (-9 h (1-14 \[Gamma]^2+61 \[Gamma]^4-88 \[Gamma]^6+40 \[Gamma]^8)+9 h^2 (1-14 \[Gamma]^2+61 \[Gamma]^4-88 \[Gamma]^6+40 \[Gamma]^8)-2 (-1+3 \[Gamma]^2) (50 \[Gamma]-72 \[Gamma]^3-6 \[Gamma]^5+28 \[Gamma]^7-8 \[Alpha]rad Sqrt[-1+\[Gamma]^2]+37 \[Alpha]rad \[Gamma]^2 Sqrt[-1+\[Gamma]^2]-52 \[Alpha]rad \[Gamma]^4 Sqrt[-1+\[Gamma]^2]+20 \[Alpha]rad \[Gamma]^6 Sqrt[-1+\[Gamma]^2]) \[Nu]-12 (-1+3 \[Gamma]^2) (-\[Alpha]rad \[Gamma] (1-2 \[Gamma]^2)^2 (-3+2 \[Gamma]^2)+2 Sqrt[-1+\[Gamma]^2] (3+9 \[Gamma]^2-16 \[Gamma]^4+4 \[Gamma]^6)) \[Nu] ArcSinh[Sqrt[-1+\[Gamma]]/Sqrt[2]])-288 (70+(9 (-1+h)^2 (1-5 \[Gamma]^2)^2)/(h^2 (1-3 \[Gamma]^2)^2)-(90 (-1+h) (-1+5 \[Gamma]^2))/(h (-1+3 \[Gamma]^2))+1/(h^2 (-1+\[Gamma]^2)^2 (1-7 \[Gamma]^2+12 \[Gamma]^4)) 4 (-9 h (1-14 \[Gamma]^2+61 \[Gamma]^4-88 \[Gamma]^6+40 \[Gamma]^8)+9 h^2 (1-14 \[Gamma]^2+61 \[Gamma]^4-88 \[Gamma]^6+40 \[Gamma]^8)-2 (-1+3 \[Gamma]^2) (50 \[Gamma]-72 \[Gamma]^3-6 \[Gamma]^5+28 \[Gamma]^7-8 \[Alpha]rad Sqrt[-1+\[Gamma]^2]+37 \[Alpha]rad \[Gamma]^2 Sqrt[-1+\[Gamma]^2]-52 \[Alpha]rad \[Gamma]^4 Sqrt[-1+\[Gamma]^2]+20 \[Alpha]rad \[Gamma]^6 Sqrt[-1+\[Gamma]^2]) \[Nu]-12 (-1+3 \[Gamma]^2) (-\[Alpha]rad \[Gamma] (1-2 \[Gamma]^2)^2 (-3+2 \[Gamma]^2)+2 Sqrt[-1+\[Gamma]^2] (3+9 \[Gamma]^2-16 \[Gamma]^4+4 \[Gamma]^6)) \[Nu] ArcSinh[Sqrt[-1+\[Gamma]]/Sqrt[2]]))-1/h^3 288 (-1+\[Gamma]^2) (-((35 (1-18 \[Gamma]^2+33 \[Gamma]^4))/(8 (-1+\[Gamma]^2)))+1/72 \[Nu] (-24 \[Pi]^2 (12-76 \[Gamma]+129 \[Gamma]^2-60 \[Gamma]^3-30 \[Gamma]^4+25 \[Gamma]^6)+1/(\[Gamma]^7 (-1+\[Gamma]^2)^2) (-45+207 \[Gamma]^2-1471 \[Gamma]^4+13349 \[Gamma]^6-38135 \[Gamma]^7+64424 \[Gamma]^8-32177 \[Gamma]^9-15056 \[Gamma]^10-25145 \[Gamma]^11+27952 \[Gamma]^12+33249 \[Gamma]^13-35360 \[Gamma]^14+4320 \[Gamma]^15+3600 \[Gamma]^16)-(12 \[Gamma] (-3453+10512 \[Gamma]-7142 \[Gamma]^2-5280 \[Gamma]^3+5279 \[Gamma]^4+1008 \[Gamma]^5+48 \[Gamma]^6-1440 \[Gamma]^7+420 \[Gamma]^8) ArcCosh[\[Gamma]])/(-1+\[Gamma]^2)^(5/2)-(18 \[Gamma]^2 (3-2 \[Gamma]^2)^2 (11-30 \[Gamma]^2+35 \[Gamma]^4) ArcCosh[\[Gamma]]^2)/(-1+\[Gamma]^2)^3+(126 (169+380 \[Gamma]^2) EllipticE[(-1+\[Gamma])/(1+\[Gamma])]^2)/(-1+\[Gamma])-(36 (1183+2929 \[Gamma]+2660 \[Gamma]^2+1200 \[Gamma]^3) EllipticE[(-1+\[Gamma])/(1+\[Gamma])] EllipticK[(-1+\[Gamma])/(1+\[Gamma])])/(-1+\[Gamma]^2)+(36 (834+2095 \[Gamma]+1200 \[Gamma]^2) EllipticK[(-1+\[Gamma])/(1+\[Gamma])]^2)/(-1+\[Gamma]^2)+(96 \[Gamma] (-852-283 \[Gamma]^2-140 \[Gamma]^4+75 \[Gamma]^6) Log[\[Gamma]])/(-1+\[Gamma]^2)-(48 (-152-2520 \[Gamma]-136 \[Gamma]^2-739 \[Gamma]^3-612 \[Gamma]^4-416 \[Gamma]^5+75 \[Gamma]^7) Log[(1+\[Gamma])/2])/(-1+\[Gamma]^2)-(576 \[Gamma] (-3+2 \[Gamma]^2) (2+15 \[Gamma]^2) ArcCosh[\[Gamma]] Log[(1+\[Gamma])/2])/(-1+\[Gamma]^2)^(3/2)-36 (-42-228 \[Gamma]-51 \[Gamma]^2-180 \[Gamma]^3-100 \[Gamma]^4+25 \[Gamma]^6) Log[(1+\[Gamma])/2]^2+1/(-1+\[Gamma]^2)^2 24 (3 \[Gamma] Sqrt[-1+\[Gamma]^2] (-33+112 \[Gamma]^2-165 \[Gamma]^4+70 \[Gamma]^6) ArcCosh[\[Gamma]]-(-1+\[Gamma]^2) (-1151+3336 \[Gamma]-3148 \[Gamma]^2+912 \[Gamma]^3-339 \[Gamma]^4+552 \[Gamma]^5-210 \[Gamma]^6+6 (5-76 \[Gamma]+145 \[Gamma]^2+16 \[Gamma]^3-185 \[Gamma]^4+60 \[Gamma]^5+35 \[Gamma]^6) Log[(1+\[Gamma])/2])) Log[1/2 Sqrt[-1+\[Gamma]^2]]-72 (12+76 \[Gamma]+129 \[Gamma]^2+60 \[Gamma]^3-30 \[Gamma]^4+25 \[Gamma]^6) PolyLog[2,(1-\[Gamma])/2]+(288 \[Gamma] (-3+2 \[Gamma]^2) (4-15 \[Gamma]+15 \[Gamma]^2) (PolyLog[2,-Sqrt[((-1+\[Gamma])/(1+\[Gamma]))]]-PolyLog[2,Sqrt[(-1+\[Gamma])/(1+\[Gamma])]]))/((1+\[Gamma]) Sqrt[-1+\[Gamma]^2])-144 (-20-111 \[Gamma]^2-30 \[Gamma]^4+25 \[Gamma]^6) PolyLog[2,(1-\[Gamma])/(1+\[Gamma])]))+1/h^3 \[Alpha]rad (-1+\[Gamma]^2) (-((1260 (1-18 \[Gamma]^2+33 \[Gamma]^4))/(-1+\[Gamma]^2))+4 \[Nu] (-24 \[Pi]^2 (12-76 \[Gamma]+129 \[Gamma]^2-60 \[Gamma]^3-30 \[Gamma]^4+25 \[Gamma]^6)+1/(\[Gamma]^7 (-1+\[Gamma]^2)^2) (-45+207 \[Gamma]^2-1471 \[Gamma]^4+13349 \[Gamma]^6-38135 \[Gamma]^7+64424 \[Gamma]^8-32177 \[Gamma]^9-15056 \[Gamma]^10-25145 \[Gamma]^11+27952 \[Gamma]^12+33249 \[Gamma]^13-35360 \[Gamma]^14+4320 \[Gamma]^15+3600 \[Gamma]^16)-(12 \[Gamma] (-3453+10512 \[Gamma]-7142 \[Gamma]^2-5280 \[Gamma]^3+5279 \[Gamma]^4+1008 \[Gamma]^5+48 \[Gamma]^6-1440 \[Gamma]^7+420 \[Gamma]^8) ArcCosh[\[Gamma]])/(-1+\[Gamma]^2)^(5/2)-(18 \[Gamma]^2 (3-2 \[Gamma]^2)^2 (11-30 \[Gamma]^2+35 \[Gamma]^4) ArcCosh[\[Gamma]]^2)/(-1+\[Gamma]^2)^3+(126 (169+380 \[Gamma]^2) EllipticE[(-1+\[Gamma])/(1+\[Gamma])]^2)/(-1+\[Gamma])-(36 (1183+2929 \[Gamma]+2660 \[Gamma]^2+1200 \[Gamma]^3) EllipticE[(-1+\[Gamma])/(1+\[Gamma])] EllipticK[(-1+\[Gamma])/(1+\[Gamma])])/(-1+\[Gamma]^2)+(36 (834+2095 \[Gamma]+1200 \[Gamma]^2) EllipticK[(-1+\[Gamma])/(1+\[Gamma])]^2)/(-1+\[Gamma]^2)+(96 \[Gamma] (-852-283 \[Gamma]^2-140 \[Gamma]^4+75 \[Gamma]^6) Log[\[Gamma]])/(-1+\[Gamma]^2)-(48 (-152-2520 \[Gamma]-136 \[Gamma]^2-739 \[Gamma]^3-612 \[Gamma]^4-416 \[Gamma]^5+75 \[Gamma]^7) Log[(1+\[Gamma])/2])/(-1+\[Gamma]^2)-(576 \[Gamma] (-3+2 \[Gamma]^2) (2+15 \[Gamma]^2) ArcCosh[\[Gamma]] Log[(1+\[Gamma])/2])/(-1+\[Gamma]^2)^(3/2)-36 (-42-228 \[Gamma]-51 \[Gamma]^2-180 \[Gamma]^3-100 \[Gamma]^4+25 \[Gamma]^6) Log[(1+\[Gamma])/2]^2+1/(-1+\[Gamma]^2)^2 24 (3 \[Gamma] Sqrt[-1+\[Gamma]^2] (-33+112 \[Gamma]^2-165 \[Gamma]^4+70 \[Gamma]^6) ArcCosh[\[Gamma]]-(-1+\[Gamma]^2) (-1151+3336 \[Gamma]-3148 \[Gamma]^2+912 \[Gamma]^3-339 \[Gamma]^4+552 \[Gamma]^5-210 \[Gamma]^6+6 (5-76 \[Gamma]+145 \[Gamma]^2+16 \[Gamma]^3-185 \[Gamma]^4+60 \[Gamma]^5+35 \[Gamma]^6) Log[(1+\[Gamma])/2])) Log[1/2 Sqrt[-1+\[Gamma]^2]]-72 (12+76 \[Gamma]+129 \[Gamma]^2+60 \[Gamma]^3-30 \[Gamma]^4+25 \[Gamma]^6) PolyLog[2,(1-\[Gamma])/2]+(288 \[Gamma] (-3+2 \[Gamma]^2) (4-15 \[Gamma]+15 \[Gamma]^2) (PolyLog[2,-Sqrt[((-1+\[Gamma])/(1+\[Gamma]))]]-PolyLog[2,Sqrt[(-1+\[Gamma])/(1+\[Gamma])]]))/((1+\[Gamma]) Sqrt[-1+\[Gamma]^2])-144 (-20-111 \[Gamma]^2-30 \[Gamma]^4+25 \[Gamma]^6) PolyLog[2,(1-\[Gamma])/(1+\[Gamma])])+1/h^2 (-1+\[Gamma]^2) (16 \[Nu] ((-102+2681 \[Gamma]-6210 \[Gamma]^2+10052 \[Gamma]^3-9366 \[Gamma]^4-8491 \[Gamma]^5+15018 \[Gamma]^6+702 \[Gamma]^7-4140 \[Gamma]^8)/(-1+\[Gamma]^2)^(7/2)-1/(-1+\[Gamma]^2)^(7/2) (-1+\[Gamma]) (-947-3177 \[Gamma]+14910 \[Gamma]^2-26710 \[Gamma]^3+18929 \[Gamma]^4+21667 \[Gamma]^5-30840 \[Gamma]^6-2040 \[Gamma]^7+7596 \[Gamma]^8+420 \[Gamma]^9) \[Nu]-(3 \[Gamma] (-3+2 \[Gamma]^2) (96-93 \[Gamma]-768 \[Gamma]^2+432 \[Gamma]^3+1632 \[Gamma]^4-705 \[Gamma]^5-960 \[Gamma]^6+350 \[Gamma]^7) ArcCosh[\[Gamma]])/(-1+\[Gamma]^2)^4-1/((-1+\[Gamma])^3 (1+\[Gamma])^4) 3 \[Gamma] (-609+525 \[Gamma]+5170 \[Gamma]^2-2786 \[Gamma]^3-13253 \[Gamma]^4+5569 \[Gamma]^5+12688 \[Gamma]^6-4520 \[Gamma]^7-3980 \[Gamma]^8+1260 \[Gamma]^9) \[Nu] ArcCosh[\[Gamma]]+(12 \[Gamma]^2 (-3+2 \[Gamma]^2) (-1+2 \[Gamma]^2) (11-30 \[Gamma]^2+35 \[Gamma]^4) ArcSinh[Sqrt[-1+\[Gamma]]/Sqrt[2]])/(-1+\[Gamma]^2)^4+(12 \[Gamma] (-3+2 \[Gamma]^2) (-1+2 \[Gamma]^2) (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Nu] ArcSinh[Sqrt[-1+\[Gamma]]/Sqrt[2]])/((-1+\[Gamma])^2 (1+\[Gamma])^4)+(6 (124-295 \[Gamma]-508 \[Gamma]^2+1200 \[Gamma]^3+216 \[Gamma]^4-755 \[Gamma]^5-240 \[Gamma]^6+210 \[Gamma]^7) Log[(1+\[Gamma])/2])/(-1+\[Gamma]^2)^(5/2)+(6 (-1+\[Gamma]) (253-661 \[Gamma]-952 \[Gamma]^2+2632 \[Gamma]^3+189 \[Gamma]^4-1725 \[Gamma]^5-290 \[Gamma]^6+490 \[Gamma]^7) \[Nu] Log[(1+\[Gamma])/2])/(-1+\[Gamma]^2)^(5/2))+\[Nu]^2 (1/(\[Gamma]^9 (-1+\[Gamma]^2)^3) (210+210 \[Gamma]-1065 \[Gamma]^2-1065 \[Gamma]^3+4285 \[Gamma]^4+4285 \[Gamma]^5-15477 \[Gamma]^6-15477 \[Gamma]^7+50137 \[Gamma]^8+84977 \[Gamma]^9-429779 \[Gamma]^10+566017 \[Gamma]^11-196973 \[Gamma]^12-308481 \[Gamma]^13+425825 \[Gamma]^14-144943 \[Gamma]^15-138495 \[Gamma]^16+138105 \[Gamma]^17+65760 \[Gamma]^18-101700 \[Gamma]^19-11340 \[Gamma]^20+22680 \[Gamma]^21)+1/(-1+\[Gamma]^2)^(7/2) 48 \[Gamma] (-477+5139 \[Gamma]-13398 \[Gamma]^2+7182 \[Gamma]^3+9711 \[Gamma]^4-7105 \[Gamma]^5-1968 \[Gamma]^6-188 \[Gamma]^7+1060 \[Gamma]^8+140 \[Gamma]^9) ArcCosh[\[Gamma]]-(72 \[Gamma]^2 (3-2 \[Gamma]^2)^2 (11-30 \[Gamma]^2+35 \[Gamma]^4) ArcCosh[\[Gamma]]^2)/((-1+\[Gamma])^4 (1+\[Gamma])^3)-(48 \[Gamma] (-1447+12629 \[Gamma]^2-3870 \[Gamma]^4+6594 \[Gamma]^6-3555 \[Gamma]^8+945 \[Gamma]^10) Log[\[Gamma]])/((-1+\[Gamma])^3 (1+\[Gamma])^2)+1/((-1+\[Gamma])^3 (1+\[Gamma])^2) 24 (-1444-2845 \[Gamma]+15092 \[Gamma]^2+20791 \[Gamma]^3+7052 \[Gamma]^4-7962 \[Gamma]^5+6972 \[Gamma]^6+16022 \[Gamma]^7-280 \[Gamma]^8-10665 \[Gamma]^9+2835 \[Gamma]^11+60 \[Gamma] Sqrt[-1+\[Gamma]^2] (3+88 \[Gamma]^2-81 \[Gamma]^4+14 \[Gamma]^6) ArcCosh[\[Gamma]]) Log[(1+\[Gamma])/2]-(288 (-37-390 \[Gamma]^2+35 \[Gamma]^4) Log[(1+\[Gamma])/2]^2)/(-1+\[Gamma])+(72 (139+844 \[Gamma]^2+450 \[Gamma]^4-660 \[Gamma]^6+315 \[Gamma]^8) PolyLog[2,(1-\[Gamma])/(1+\[Gamma])])/(-1+\[Gamma])+(36 (395-608 \[Gamma]+2764 \[Gamma]^2-480 \[Gamma]^3+450 \[Gamma]^4-660 \[Gamma]^6+315 \[Gamma]^8) PolyLog[2,(-1+\[Gamma])/(1+\[Gamma])])/(-1+\[Gamma]))+4 h^2 ((315 (1-18 \[Gamma]^2+33 \[Gamma]^4))/(-1+\[Gamma]^2)^2+\[Nu] ((24 \[Pi]^2 (-12+64 \[Gamma]-65 \[Gamma]^2-5 \[Gamma]^3+25 \[Gamma]^4+25 \[Gamma]^5))/(1+\[Gamma])+1/(\[Gamma]^7 (-1+\[Gamma]^2)^3) (45-207 \[Gamma]^2+1471 \[Gamma]^4-13349 \[Gamma]^6+38135 \[Gamma]^7-64424 \[Gamma]^8+32177 \[Gamma]^9+15056 \[Gamma]^10+25145 \[Gamma]^11-27952 \[Gamma]^12-33249 \[Gamma]^13+35360 \[Gamma]^14-4320 \[Gamma]^15-3600 \[Gamma]^16)+(12 \[Gamma] (-3+2 \[Gamma]^2) (1151-3504 \[Gamma]+3148 \[Gamma]^2-576 \[Gamma]^3+339 \[Gamma]^4-720 \[Gamma]^5+210 \[Gamma]^6) ArcCosh[\[Gamma]])/(-1+\[Gamma]^2)^(7/2)+(18 \[Gamma]^2 (3-2 \[Gamma]^2)^2 (11-30 \[Gamma]^2+35 \[Gamma]^4) ArcCosh[\[Gamma]]^2)/(-1+\[Gamma]^2)^4-(126 (169+380 \[Gamma]^2) EllipticE[(-1+\[Gamma])/(1+\[Gamma])]^2)/((-1+\[Gamma])^2 (1+\[Gamma]))+(36 (1183+2929 \[Gamma]+2660 \[Gamma]^2+1200 \[Gamma]^3) EllipticE[(-1+\[Gamma])/(1+\[Gamma])] EllipticK[(-1+\[Gamma])/(1+\[Gamma])])/(-1+\[Gamma]^2)^2-(36 (834+2095 \[Gamma]+1200 \[Gamma]^2) EllipticK[(-1+\[Gamma])/(1+\[Gamma])]^2)/(-1+\[Gamma]^2)^2-(96 \[Gamma] (-852-283 \[Gamma]^2-140 \[Gamma]^4+75 \[Gamma]^6) Log[\[Gamma]])/(-1+\[Gamma]^2)^2+12 (-((1759+6744 \[Gamma]+3692 \[Gamma]^2+2044 \[Gamma]^3+2787 \[Gamma]^4+1112 \[Gamma]^5+210 \[Gamma]^6-300 \[Gamma]^7)/(-1+\[Gamma]^2)^2)-(3 \[Gamma] (63+768 \[Gamma]^2-645 \[Gamma]^4+70 \[Gamma]^6) ArcCosh[\[Gamma]])/(-1+\[Gamma]^2)^(5/2)) Log[(1+\[Gamma])/2]-(288 (8+19 \[Gamma]+60 \[Gamma]^2+15 \[Gamma]^3) Log[(1+\[Gamma])/2]^2)/(-1+\[Gamma]^2)+12 Log[1/2 (-1+\[Gamma])] ((-1151+3336 \[Gamma]-3148 \[Gamma]^2+912 \[Gamma]^3-339 \[Gamma]^4+552 \[Gamma]^5-210 \[Gamma]^6)/(-1+\[Gamma]^2)^2-(3 \[Gamma] (-3+2 \[Gamma]^2) (11-30 \[Gamma]^2+35 \[Gamma]^4) ArcCosh[\[Gamma]])/(-1+\[Gamma]^2)^(5/2)+(6 (-5+76 \[Gamma]-150 \[Gamma]^2+60 \[Gamma]^3+35 \[Gamma]^4) Log[(1+\[Gamma])/2])/(-1+\[Gamma]^2))+(576 \[Gamma] Sqrt[-1+\[Gamma]^2] (-3+2 \[Gamma]^2) (4-15 \[Gamma]+15 \[Gamma]^2) PolyLog[2,Sqrt[(-1+\[Gamma])/(1+\[Gamma])]])/((-1+\[Gamma])^2 (1+\[Gamma])^3)+(144 (-20-111 \[Gamma]^2-30 \[Gamma]^4+25 \[Gamma]^6) PolyLog[2,(1-\[Gamma])/(1+\[Gamma])])/(-1+\[Gamma]^2)+(72 (12+52 \[Gamma]+\[Gamma]^2-70 \[Gamma]^3-20 \[Gamma]^4+50 \[Gamma]^5-25 \[Gamma]^6-(2 \[Gamma] Sqrt[-1+\[Gamma]^2] (-3+2 \[Gamma]^2) (4-15 \[Gamma]+15 \[Gamma]^2))/(1+\[Gamma])^3) PolyLog[2,(-1+\[Gamma])/(1+\[Gamma])])/(-1+\[Gamma])^2)))));


a[5]=\[Alpha]PN((\[Pi]^2 \[Nu] (3539+19680 \[Nu]))/6144+1/360 \[Nu] (-39517-35850 \[Nu]+810 \[Nu]^2+58944 Log[2])+136/3 \[Nu] Log[p\[Infinity]]);


aTQ[6]=-(1/(8 h^5 X1 X2 (-1+7 \[Gamma]^2)))3 (X2^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2])+X1^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2]));


aTQ[7]=-((-(1/(-1+7 \[Gamma]^2))105 h (-1+\[Gamma]^2)^(3/2) (X2^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2])+X1^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2]))-1/(-1+7 \[Gamma]^2) 336 h (-1+\[Gamma]^2)^(5/2) (X2^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2])+X1^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2]))-1/(-1+7 \[Gamma]^2) 240 h (-1+\[Gamma]^2)^(7/2) (X2^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2])+X1^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2]))+4 (3 Sqrt[-1+\[Gamma]^2] (-10+28329 \[Gamma]+154 \[Gamma]^2+65982 \[Gamma]^3-528 \[Gamma]^4+5628 \[Gamma]^5+704 \[Gamma]^6-728 \[Gamma]^7-320 \[Gamma]^8+224 \[Gamma]^9) \[Nu] (X2 \[Mu]1[2]+X1 \[Mu]2[2])+8 Sqrt[-1+\[Gamma]^2] (4+28084 \[Gamma]+56 \[Gamma]^2+66262 \[Gamma]^3-444 \[Gamma]^4+5488 \[Gamma]^5+704 \[Gamma]^6-728 \[Gamma]^7-320 \[Gamma]^8+224 \[Gamma]^9) \[Nu] (X2 \[Sigma]1[2]+X1 \[Sigma]2[2])-105 \[Nu] ArcCosh[\[Gamma]] (3 (33+474 \[Gamma]^2+440 \[Gamma]^4) (X2 \[Mu]1[2]+X1 \[Mu]2[2])+8 (32+474 \[Gamma]^2+440 \[Gamma]^4) (X2 \[Sigma]1[2]+X1 \[Sigma]2[2]))-2 (-1+\[Gamma]^2)^(3/2) (3 (5-72 \[Gamma]^2+192 \[Gamma]^4-160 \[Gamma]^6) (X2^2 \[Mu]1[2]+X1^2 \[Mu]2[2])-16 (1+15 \[Gamma]^2-96 \[Gamma]^4+80 \[Gamma]^6) (X2^2 \[Sigma]1[2]+X1^2 \[Sigma]2[2]))))/(8 h^6 X1 X2 (-1+\[Gamma]^2)^(5/2) (-1+8 \[Gamma]^2)));


aTQ[8]=(107 (-1+\[Gamma]^2) \[Nu] Log[R0] (3 (9-14 \[Gamma]^2+21 \[Gamma]^4) \[Mu]1[2]+3 (9-14 \[Gamma]^2+21 \[Gamma]^4) \[Mu]2[2]+56 (-1-2 \[Gamma]^2+3 \[Gamma]^4) (\[Sigma]1[2]+\[Sigma]2[2])))/(14 (-1+9 \[Gamma]^2) (1+2 (-1+\[Gamma]) \[Nu])^(7/2))+(107 (-1+\[Gamma]^2) \[Nu] Log[u] (3 (9-14 \[Gamma]^2+21 \[Gamma]^4) \[Mu]1[2]+3 (9-14 \[Gamma]^2+21 \[Gamma]^4) \[Mu]2[2]+56 (-1-2 \[Gamma]^2+3 \[Gamma]^4) (\[Sigma]1[2]+\[Sigma]2[2])))/(14 (-1+9 \[Gamma]^2) (1+2 (-1+\[Gamma]) \[Nu])^(7/2))-1/(35 \[Pi] (-1+\[Gamma]^2)^3 (-1+9 \[Gamma]^2)) 256 ((34133 \[Pi] (-1+\[Gamma]^2)^4 \[Nu] (3 (9-14 \[Gamma]^2+21 \[Gamma]^4) \[Mu]1[2]+3 (9-14 \[Gamma]^2+21 \[Gamma]^4) \[Mu]2[2]+56 (-1-2 \[Gamma]^2+3 \[Gamma]^4) (\[Sigma]1[2]+\[Sigma]2[2])))/(5376 (-1+9 \[Gamma]^2) (1+2 (-1+\[Gamma]) \[Nu])^(7/2))+(201053 \[Pi] (-1+\[Gamma]^2)^5 \[Nu] (3 (9-14 \[Gamma]^2+21 \[Gamma]^4) \[Mu]1[2]+3 (9-14 \[Gamma]^2+21 \[Gamma]^4) \[Mu]2[2]+56 (-1-2 \[Gamma]^2+3 \[Gamma]^4) (\[Sigma]1[2]+\[Sigma]2[2])))/(28672 (-1+9 \[Gamma]^2) (1+2 (-1+\[Gamma]) \[Nu])^(7/2))-(535 \[Pi] (-1+\[Gamma]^2)^4 \[Nu] Log[4] (3 (9-14 \[Gamma]^2+21 \[Gamma]^4) \[Mu]1[2]+3 (9-14 \[Gamma]^2+21 \[Gamma]^4) \[Mu]2[2]+56 (-1-2 \[Gamma]^2+3 \[Gamma]^4) (\[Sigma]1[2]+\[Sigma]2[2])))/(128 (-1+9 \[Gamma]^2) (1+2 (-1+\[Gamma]) \[Nu])^(7/2))-(4815 \[Pi] (-1+\[Gamma]^2)^5 \[Nu] Log[4] (3 (9-14 \[Gamma]^2+21 \[Gamma]^4) \[Mu]1[2]+3 (9-14 \[Gamma]^2+21 \[Gamma]^4) \[Mu]2[2]+56 (-1-2 \[Gamma]^2+3 \[Gamma]^4) (\[Sigma]1[2]+\[Sigma]2[2])))/(1024 (-1+9 \[Gamma]^2) (1+2 (-1+\[Gamma]) \[Nu])^(7/2))+1/(1024 (1+2 (-1+\[Gamma]) \[Nu])^(7/2)) 535 \[Pi] (-1+\[Gamma]^2)^4 \[Nu] (Log[-1+\[Gamma]]+Log[1+\[Gamma]]) (3 (9-14 \[Gamma]^2+21 \[Gamma]^4) \[Mu]1[2]+3 (9-14 \[Gamma]^2+21 \[Gamma]^4) \[Mu]2[2]+56 (-1-2 \[Gamma]^2+3 \[Gamma]^4) (\[Sigma]1[2]+\[Sigma]2[2]))+1/(1024 (1+2 (-1+\[Gamma]) \[Nu])^(7/2)) 535 \[Pi] (-1+\[Gamma]^2)^4 \[Nu] (-Log[-1+\[Gamma]]-Log[1+\[Gamma]]+Log[4+8 (-1+\[Gamma]) \[Nu]]) (3 (9-14 \[Gamma]^2+21 \[Gamma]^4) (\[Mu]1[2]+\[Mu]2[2])+56 (-1-2 \[Gamma]^2+3 \[Gamma]^4) (\[Sigma]1[2]+\[Sigma]2[2]))-(315 \[Pi] (-1+\[Gamma]^2) ((-1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2])+(1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2])))/(256 (-1+7 \[Gamma]^2) \[Nu] (1+2 (-1+\[Gamma]) \[Nu])^(5/2))-(8505 \[Pi] (-1+\[Gamma]^2)^2 ((-1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2])+(1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2])))/(1024 (-1+7 \[Gamma]^2) \[Nu] (1+2 (-1+\[Gamma]) \[Nu])^(5/2))-(31185 \[Pi] (-1+\[Gamma]^2)^3 ((-1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2])+(1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2])))/(2048 (-1+7 \[Gamma]^2) \[Nu] (1+2 (-1+\[Gamma]) \[Nu])^(5/2))-(135135 \[Pi] (-1+\[Gamma]^2)^4 ((-1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2])+(1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2])))/(16384 (-1+7 \[Gamma]^2) \[Nu] (1+2 (-1+\[Gamma]) \[Nu])^(5/2))+(945 \[Pi] (-1+\[Gamma]^2)^2 (-1+5 \[Gamma]^2) (-1+Sqrt[1+2 (-1+\[Gamma]) \[Nu]]) ((-1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2])+(1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2])))/(1024 (1-10 \[Gamma]^2+21 \[Gamma]^4) \[Nu] (1+2 (-1+\[Gamma]) \[Nu])^3)+(2835 \[Pi] (-1+\[Gamma]^2)^3 (-1+5 \[Gamma]^2) (-1+Sqrt[1+2 (-1+\[Gamma]) \[Nu]]) ((-1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2])+(1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2])))/(1024 (1-10 \[Gamma]^2+21 \[Gamma]^4) \[Nu] (1+2 (-1+\[Gamma]) \[Nu])^3)+(31185 \[Pi] (-1+\[Gamma]^2)^4 (-1+5 \[Gamma]^2) (-1+Sqrt[1+2 (-1+\[Gamma]) \[Nu]]) ((-1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2])+(1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2])))/(16384 (1-10 \[Gamma]^2+21 \[Gamma]^4) \[Nu] (1+2 (-1+\[Gamma]) \[Nu])^3)+1/(65536 (1+2 (-1+\[Gamma]) \[Nu])^(9/2)) \[Pi] \[Alpha]rad (1-Sqrt[1-4 \[Nu]]) (1+Sqrt[1-4 \[Nu]]) (1/(1+\[Gamma])^2 24 (-1+\[Gamma])^2 Sqrt[-1+\[Gamma]^2] (-1060732-2084178 \[Gamma]+21817451 \[Gamma]^2-40421502 \[Gamma]^3+19363836 \[Gamma]^4+19690674 \[Gamma]^5-24584020 \[Gamma]^6+7459586 \[Gamma]^7-172990 \[Gamma]^8-439568 \[Gamma]^9+123385 \[Gamma]^10+159828 \[Gamma]^11+38190 \[Gamma]^12+2520 \[Gamma]^13) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-1/(8 \[Gamma]^15 (1+\[Gamma])) (-1+\[Gamma]) (2207205+6621615 \[Gamma]-13413015 \[Gamma]^2-57896685 \[Gamma]^3+25385220 \[Gamma]^4+236432700 \[Gamma]^5+23275756 \[Gamma]^6-614085612 \[Gamma]^7-237496396 \[Gamma]^8+1153043404 \[Gamma]^9+687678832 \[Gamma]^10-1633590112 \[Gamma]^11-1297519640 \[Gamma]^12+1695890248 \[Gamma]^13+1782397472 \[Gamma]^14-5720888712 \[Gamma]^15+41708173877 \[Gamma]^16-60321056617 \[Gamma]^17+173876412113 \[Gamma]^18+65690264675 \[Gamma]^19+23400922612 \[Gamma]^20+142034220804 \[Gamma]^21-21838987604 \[Gamma]^22+10340296956 \[Gamma]^23+307945594 \[Gamma]^24-134472602 \[Gamma]^25-22673250 \[Gamma]^26-6694302 \[Gamma]^27+145624 \[Gamma]^28+483840 \[Gamma]^29) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+1/((1+\[Gamma])^2 \[Nu]) 24 (-1+\[Gamma]) Sqrt[-1+\[Gamma]^2] (-55886-2454674 \[Gamma]+10980618 \[Gamma]^2-16532781 \[Gamma]^3+6111853 \[Gamma]^4+8721357 \[Gamma]^5-9200825 \[Gamma]^6+2532123 \[Gamma]^7-166525 \[Gamma]^8-143759 \[Gamma]^9+88755 \[Gamma]^10+66214 \[Gamma]^11+9370 \[Gamma]^12) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-360 (-1+\[Gamma])^2 \[Gamma] (1+\[Gamma]) (2247+897 \[Gamma]-11962 \[Gamma]^2-3118 \[Gamma]^3+25951 \[Gamma]^4+5817 \[Gamma]^5-26720 \[Gamma]^6-4648 \[Gamma]^7+9380 \[Gamma]^8+1260 \[Gamma]^9) ArcCosh[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+1/(1+\[Gamma])^2 120 (-1+\[Gamma]) \[Gamma] Sqrt[-1+\[Gamma]^2] (1516410-10679754 \[Gamma]+26857671 \[Gamma]^2-28233592 \[Gamma]^3+3779026 \[Gamma]^4+18109576 \[Gamma]^5-15274322 \[Gamma]^6+3872708 \[Gamma]^7+291686 \[Gamma]^8-211822 \[Gamma]^9-53949 \[Gamma]^10+37604 \[Gamma]^11+15638 \[Gamma]^12) ArcCosh[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-1/\[Nu] 360 \[Gamma] (-1+\[Gamma]^2) (1056+381 \[Gamma]-5696 \[Gamma]^2-1274 \[Gamma]^3+12448 \[Gamma]^4+2381 \[Gamma]^5-12800 \[Gamma]^6-1764 \[Gamma]^7+4480 \[Gamma]^8+420 \[Gamma]^9) ArcCosh[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-6300 (-1+\[Gamma]) \[Gamma]^2 (1+\[Gamma])^2 (3-2 \[Gamma]^2)^2 (9-14 \[Gamma]^2+21 \[Gamma]^4) ArcCosh[\[Gamma]]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+1/(-1+\[Gamma]) 480 \[Gamma] (-3274897-48999372 \[Gamma]^2-102844126 \[Gamma]^4-37671300 \[Gamma]^6-434425 \[Gamma]^8-53160 \[Gamma]^10+10080 \[Gamma]^12) Log[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-100800 (-1+\[Gamma])^4 (1+\[Gamma])^5 (9-14 \[Gamma]^2+21 \[Gamma]^4) Log[(1+\[Gamma])/2]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-1440 (-1+\[Gamma])^4 (1+\[Gamma])^2 Sqrt[-1+\[Gamma]^2] (133+432 \[Gamma]-144 \[Gamma]^2-984 \[Gamma]^3+21 \[Gamma]^4+1400 \[Gamma]^5+630 \[Gamma]^6) (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+1/(-1+\[Gamma]) 480 (1+\[Gamma])^4 (-254814-2256502 \[Gamma]-6463873 \[Gamma]^2-8580260 \[Gamma]^3-5498524 \[Gamma]^4-1270972 \[Gamma]^5+123406 \[Gamma]^6+57020 \[Gamma]^7+1218 \[Gamma]^8-22918 \[Gamma]^9+7819 \[Gamma]^10) (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-1/\[Nu] 1440 (-1+\[Gamma]^2)^(5/2) (-44-127 \[Gamma]+208 \[Gamma]^2+340 \[Gamma]^3-380 \[Gamma]^4-567 \[Gamma]^5+280 \[Gamma]^6+210 \[Gamma]^7) (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-50400 (-1+\[Gamma])^2 \[Gamma] (1+\[Gamma])^3 Sqrt[-1+\[Gamma]^2] (-27+60 \[Gamma]^2-91 \[Gamma]^4+42 \[Gamma]^6) ArcCosh[\[Gamma]] (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-100800 (-1+\[Gamma])^4 (1+\[Gamma])^5 (9-14 \[Gamma]^2+21 \[Gamma]^4) PolyLog[2,(1-\[Gamma])/(1+\[Gamma])] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-100800 (-1+\[Gamma])^4 (1+\[Gamma])^5 (9-14 \[Gamma]^2+21 \[Gamma]^4) PolyLog[2,(-1+\[Gamma])/(1+\[Gamma])] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-1/(1+\[Gamma])^2 24 (-1+\[Gamma])^2 Sqrt[-1+\[Gamma]^2] (-302204+1052966 \[Gamma]+447325 \[Gamma]^2-5647354 \[Gamma]^3+6604732 \[Gamma]^4+8254 \[Gamma]^5-3899732 \[Gamma]^6+2554630 \[Gamma]^7-1460514 \[Gamma]^8+133916 \[Gamma]^9+337223 \[Gamma]^10+48028 \[Gamma]^11-18030 \[Gamma]^12+2520 \[Gamma]^13) Sqrt[1-4 \[Nu]] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+1/(8 \[Gamma]^15 (1+\[Gamma])) (-1+\[Gamma])^2 (-5360355-10720710 \[Gamma]+35977095 \[Gamma]^2+82674900 \[Gamma]^3-112097160 \[Gamma]^4-306869220 \[Gamma]^5+215558504 \[Gamma]^6+737986228 \[Gamma]^7-275923848 \[Gamma]^8-1289833924 \[Gamma]^9+208650492 \[Gamma]^10+1707134908 \[Gamma]^11-5302268 \[Gamma]^12-1717739444 \[Gamma]^13-320311908 \[Gamma]^14+3348289764 \[Gamma]^15-20167729199 \[Gamma]^16+26584785270 \[Gamma]^17-74777093957 \[Gamma]^18+19954352952 \[Gamma]^19-26647649428 \[Gamma]^20-7916306600 \[Gamma]^21+3739130260 \[Gamma]^22-517837960 \[Gamma]^23+67693746 \[Gamma]^24-12422572 \[Gamma]^25-8820182 \[Gamma]^26+2273576 \[Gamma]^27+483840 \[Gamma]^28) Sqrt[1-4 \[Nu]] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+1/((1+\[Gamma])^2 \[Nu]) 24 (-1+\[Gamma]) Sqrt[-1+\[Gamma]^2] (137422-454878 \[Gamma]-343650 \[Gamma]^2+2755247 \[Gamma]^3-2897191 \[Gamma]^4-303407 \[Gamma]^5+1768291 \[Gamma]^6-983985 \[Gamma]^7+658027 \[Gamma]^8-49463 \[Gamma]^9-181869 \[Gamma]^10-35194 \[Gamma]^11+9370 \[Gamma]^12) Sqrt[1-4 \[Nu]] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-360 (-1+\[Gamma])^2 \[Gamma] (1+\[Gamma]) (-1977+897 \[Gamma]+10822 \[Gamma]^2-3118 \[Gamma]^3-23841 \[Gamma]^4+5817 \[Gamma]^5+24480 \[Gamma]^6-4648 \[Gamma]^7-8540 \[Gamma]^8+1260 \[Gamma]^9) Sqrt[1-4 \[Nu]] ArcCosh[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+1/(1+\[Gamma])^2 120 (-1+\[Gamma])^2 \[Gamma] Sqrt[-1+\[Gamma]^2] (56826-451704 \[Gamma]+1459695 \[Gamma]^2-1930543 \[Gamma]^3+617201 \[Gamma]^4+999311 \[Gamma]^5-969457 \[Gamma]^6+338565 \[Gamma]^7-126607 \[Gamma]^8-32067 \[Gamma]^9+36582 \[Gamma]^10+15638 \[Gamma]^11) Sqrt[1-4 \[Nu]] ArcCosh[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-1/\[Nu] 360 \[Gamma] (-1+\[Gamma]^2) (-1056+381 \[Gamma]+5696 \[Gamma]^2-1274 \[Gamma]^3-12448 \[Gamma]^4+2381 \[Gamma]^5+12800 \[Gamma]^6-1764 \[Gamma]^7-4480 \[Gamma]^8+420 \[Gamma]^9) Sqrt[1-4 \[Nu]] ArcCosh[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-6300 (-1+\[Gamma])^2 \[Gamma]^2 (1+\[Gamma]) (3-2 \[Gamma]^2)^2 (9-14 \[Gamma]^2+21 \[Gamma]^4) Sqrt[1-4 \[Nu]] ArcCosh[\[Gamma]]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+1/(1+\[Gamma]) 480 \[Gamma] (-2514295-25829364 \[Gamma]^2-42008554 \[Gamma]^4-10894140 \[Gamma]^6+647393 \[Gamma]^8-40920 \[Gamma]^10+7560 \[Gamma]^12) Sqrt[1-4 \[Nu]] Log[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-100800 (-1+\[Gamma])^5 (1+\[Gamma])^4 (9-14 \[Gamma]^2+21 \[Gamma]^4) Sqrt[1-4 \[Nu]] Log[(1+\[Gamma])/2]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-1440 (-1+\[Gamma])^3 (1+\[Gamma])^2 Sqrt[-1+\[Gamma]^2] (43-299 \[Gamma]-256 \[Gamma]^2+840 \[Gamma]^3+515 \[Gamma]^4-1379 \[Gamma]^5-350 \[Gamma]^6+630 \[Gamma]^7) Sqrt[1-4 \[Nu]] (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+480 (1+\[Gamma])^3 (-269598-1435042 \[Gamma]-3174289 \[Gamma]^2-3448916 \[Gamma]^3-1748812 \[Gamma]^4-173116 \[Gamma]^5+126526 \[Gamma]^6+60860 \[Gamma]^7-2478 \[Gamma]^8-21994 \[Gamma]^9+7819 \[Gamma]^10) Sqrt[1-4 \[Nu]] (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-1/\[Nu] 1440 (-1+\[Gamma]^2)^(5/2) (44-127 \[Gamma]-208 \[Gamma]^2+340 \[Gamma]^3+380 \[Gamma]^4-567 \[Gamma]^5-280 \[Gamma]^6+210 \[Gamma]^7) Sqrt[1-4 \[Nu]] (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-50400 (-1+\[Gamma])^3 \[Gamma] (1+\[Gamma])^2 Sqrt[-1+\[Gamma]^2] (-27+60 \[Gamma]^2-91 \[Gamma]^4+42 \[Gamma]^6) Sqrt[1-4 \[Nu]] ArcCosh[\[Gamma]] (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-100800 (-1+\[Gamma])^5 (1+\[Gamma])^4 (9-14 \[Gamma]^2+21 \[Gamma]^4) Sqrt[1-4 \[Nu]] PolyLog[2,(1-\[Gamma])/(1+\[Gamma])] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-100800 (-1+\[Gamma])^5 (1+\[Gamma])^4 (9-14 \[Gamma]^2+21 \[Gamma]^4) Sqrt[1-4 \[Nu]] PolyLog[2,(-1+\[Gamma])/(1+\[Gamma])] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+1/(1+\[Gamma])^2 32 (-1+\[Gamma])^3 Sqrt[-1+\[Gamma]^2] (2181667+6404941 \[Gamma]-36938100 \[Gamma]^2+43771868 \[Gamma]^3+4282980 \[Gamma]^4-35399380 \[Gamma]^5+14122750 \[Gamma]^6-460366 \[Gamma]^7-124007 \[Gamma]^8+612167 \[Gamma]^9+323670 \[Gamma]^10+46770 \[Gamma]^11) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+1/(3 \[Gamma]^15 (1+\[Gamma])) (-1+\[Gamma]) (1576575+4729725 \[Gamma]+731115 \[Gamma]^2-10419255 \[Gamma]^3-33513480 \[Gamma]^4-68551560 \[Gamma]^5+77768040 \[Gamma]^6+405445320 \[Gamma]^7+36326368 \[Gamma]^8-1029588816 \[Gamma]^9-501785860 \[Gamma]^10+1619735236 \[Gamma]^11+1218296316 \[Gamma]^12-1706102620 \[Gamma]^13-1769562932 \[Gamma]^14+4216709348 \[Gamma]^15-33389375477 \[Gamma]^16+43082616001 \[Gamma]^17-158618000241 \[Gamma]^18-62704676459 \[Gamma]^19-41033860972 \[Gamma]^20-126586618548 \[Gamma]^21+16028664260 \[Gamma]^22-9777080004 \[Gamma]^23-109974818 \[Gamma]^24+104542634 \[Gamma]^25+2499474 \[Gamma]^26+10720758 \[Gamma]^27+4262192 \[Gamma]^28) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+1/((1+\[Gamma])^2 \[Nu]) 32 (-1+\[Gamma])^2 Sqrt[-1+\[Gamma]^2] (159376+5101153 \[Gamma]-16790960 \[Gamma]^2+16161104 \[Gamma]^3+3650160 \[Gamma]^4-13842940 \[Gamma]^5+4716960 \[Gamma]^6-244358 \[Gamma]^7+80784 \[Gamma]^8+331051 \[Gamma]^9+141760 \[Gamma]^10+15590 \[Gamma]^11) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-960 (-1+\[Gamma])^3 \[Gamma] (1+\[Gamma])^2 (1065+399 \[Gamma]+4195 \[Gamma]^2+1981 \[Gamma]^3-17340 \[Gamma]^4-3388 \[Gamma]^5+9380 \[Gamma]^6+1260 \[Gamma]^7) ArcCosh[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+1/(1+\[Gamma])^2 160 (-1+\[Gamma])^2 \[Gamma] Sqrt[-1+\[Gamma]^2] (-2995521+18214239 \[Gamma]-35234732 \[Gamma]^2+21559252 \[Gamma]^3+13728184 \[Gamma]^4-22768280 \[Gamma]^5+7837418 \[Gamma]^6+193642 \[Gamma]^7-421383 \[Gamma]^8-35959 \[Gamma]^9+84434 \[Gamma]^10+26866 \[Gamma]^11) ArcCosh[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-1/\[Nu] 960 \[Gamma] (-1+\[Gamma]^2)^2 (480+147 \[Gamma]+2080 \[Gamma]^2+973 \[Gamma]^3-8320 \[Gamma]^4-1344 \[Gamma]^5+4480 \[Gamma]^6+420 \[Gamma]^7) ArcCosh[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-117600 (-1+\[Gamma])^2 \[Gamma]^2 (1+\[Gamma])^3 (3-2 \[Gamma]^2)^2 (1+3 \[Gamma]^2) ArcCosh[\[Gamma]]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+1/(-1+\[Gamma]) 1280 \[Gamma] (-3243553-48728812 \[Gamma]^2-102884462 \[Gamma]^4-37639876 \[Gamma]^6-441721 \[Gamma]^8-53160 \[Gamma]^10+10080 \[Gamma]^12) Log[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-1881600 (-1+\[Gamma])^5 (1+\[Gamma])^6 (1+3 \[Gamma]^2) Log[(1+\[Gamma])/2]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-3840 (-1+\[Gamma]^2)^(7/2) (75+58 \[Gamma]+102 \[Gamma]^2+514 \[Gamma]^3-1519 \[Gamma]^4+140 \[Gamma]^5+630 \[Gamma]^6) (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+1/(-1+\[Gamma]) 640 (1+\[Gamma])^4 (-502667-4476576 \[Gamma]-12841803 \[Gamma]^2-17216112 \[Gamma]^3-11037830 \[Gamma]^4-2496152 \[Gamma]^5+248306 \[Gamma]^6+108160 \[Gamma]^7-7119 \[Gamma]^8-37016 \[Gamma]^9+13433 \[Gamma]^10) (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-1/\[Nu] 3840 (-1+\[Gamma]^2)^(7/2) (-20-49 \[Gamma]-100 \[Gamma]^2-357 \[Gamma]^3+280 \[Gamma]^4+210 \[Gamma]^5) (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-940800 \[Gamma] (-1+\[Gamma]^2)^(7/2) (-3-3 \[Gamma]-7 \[Gamma]^2-7 \[Gamma]^3+6 \[Gamma]^4+6 \[Gamma]^5) ArcCosh[\[Gamma]] (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-1881600 (-1+\[Gamma])^5 (1+\[Gamma])^6 (1+3 \[Gamma]^2) PolyLog[2,(1-\[Gamma])/(1+\[Gamma])] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-1881600 (-1+\[Gamma])^5 (1+\[Gamma])^6 (1+3 \[Gamma]^2) PolyLog[2,(-1+\[Gamma])/(1+\[Gamma])] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+1/(1+\[Gamma])^2 32 (-1+\[Gamma])^3 Sqrt[-1+\[Gamma]^2] (-670877+1202309 \[Gamma]+2152468 \[Gamma]^2-8465116 \[Gamma]^3+5166044 \[Gamma]^4+4934436 \[Gamma]^5-3103738 \[Gamma]^6+1945994 \[Gamma]^7-1055167 \[Gamma]^8-801033 \[Gamma]^9-69530 \[Gamma]^10+46770 \[Gamma]^11) Sqrt[1-4 \[Nu]] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+1/(3 \[Gamma]^15 (1+\[Gamma])) (-1+\[Gamma])^2 (-1576575-3153150 \[Gamma]+15727635 \[Gamma]^2+34608420 \[Gamma]^3-71251740 \[Gamma]^4-177111900 \[Gamma]^5+185225460 \[Gamma]^6+547562820 \[Gamma]^7-291130148 \[Gamma]^8-1129823116 \[Gamma]^9+252136848 \[Gamma]^10+1634096812 \[Gamma]^11-33656488 \[Gamma]^12-1701409788 \[Gamma]^13-316067792 \[Gamma]^14+1878435532 \[Gamma]^15-10623845175 \[Gamma]^16-176274506 \[Gamma]^17-32729755525 \[Gamma]^18-19332163504 \[Gamma]^19-5039546820 \[Gamma]^20-14052526344 \[Gamma]^21+4103005892 \[Gamma]^22-326943584 \[Gamma]^23+53795682 \[Gamma]^24-24457420 \[Gamma]^25-5564678 \[Gamma]^26+4262192 \[Gamma]^27) Sqrt[1-4 \[Nu]] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+1/((1+\[Gamma])^2 \[Nu]) 32 (-1+\[Gamma])^2 Sqrt[-1+\[Gamma]^2] (-307856+474657 \[Gamma]+1164744 \[Gamma]^2-3992848 \[Gamma]^3+2074552 \[Gamma]^4+2575108 \[Gamma]^5-1109704 \[Gamma]^6+831322 \[Gamma]^7-511096 \[Gamma]^8-438549 \[Gamma]^9-67440 \[Gamma]^10+15590 \[Gamma]^11) Sqrt[1-4 \[Nu]] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-960 (-1+\[Gamma])^3 \[Gamma] (1+\[Gamma])^2 (-855+399 \[Gamma]-4125 \[Gamma]^2+1981 \[Gamma]^3+15940 \[Gamma]^4-3388 \[Gamma]^5-8540 \[Gamma]^6+1260 \[Gamma]^7) Sqrt[1-4 \[Nu]] ArcCosh[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+1/(1+\[Gamma])^2 160 (-1+\[Gamma])^3 \[Gamma] Sqrt[-1+\[Gamma]^2] (-114369+883080 \[Gamma]-1868588 \[Gamma]^2+1904280 \[Gamma]^3+434776 \[Gamma]^4-1568808 \[Gamma]^5+478970 \[Gamma]^6-192328 \[Gamma]^7+23401 \[Gamma]^8+86800 \[Gamma]^9+26866 \[Gamma]^10) Sqrt[1-4 \[Nu]] ArcCosh[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-1/\[Nu] 960 \[Gamma] (-1+\[Gamma]^2)^2 (-480+147 \[Gamma]-2080 \[Gamma]^2+973 \[Gamma]^3+8320 \[Gamma]^4-1344 \[Gamma]^5-4480 \[Gamma]^6+420 \[Gamma]^7) Sqrt[1-4 \[Nu]] ArcCosh[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-117600 (-1+\[Gamma])^3 \[Gamma]^2 (1+\[Gamma])^2 (3-2 \[Gamma]^2)^2 (1+3 \[Gamma]^2) Sqrt[1-4 \[Nu]] ArcCosh[\[Gamma]]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+1/(1+\[Gamma]) 1280 \[Gamma] (-2511847-25712212 \[Gamma]^2-42065882 \[Gamma]^4-10867324 \[Gamma]^6+641249 \[Gamma]^8-40920 \[Gamma]^10+7560 \[Gamma]^12) Sqrt[1-4 \[Nu]] Log[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-1881600 (-1+\[Gamma])^6 (1+\[Gamma])^5 (1+3 \[Gamma]^2) Sqrt[1-4 \[Nu]] Log[(1+\[Gamma])/2]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-3840 (-1+\[Gamma]^2)^(7/2) (-5+138 \[Gamma]-298 \[Gamma]^2+914 \[Gamma]^3-399 \[Gamma]^4-980 \[Gamma]^5+630 \[Gamma]^6) Sqrt[1-4 \[Nu]] (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+640 (1+\[Gamma])^3 (-533963-2887704 \[Gamma]-6250347 \[Gamma]^2-6965136 \[Gamma]^3-3532838 \[Gamma]^4-301496 \[Gamma]^5+254546 \[Gamma]^6+115840 \[Gamma]^7-14511 \[Gamma]^8-35168 \[Gamma]^9+13433 \[Gamma]^10) Sqrt[1-4 \[Nu]] (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-1/\[Nu] 3840 (-1+\[Gamma]^2)^(7/2) (20-49 \[Gamma]+100 \[Gamma]^2-357 \[Gamma]^3-280 \[Gamma]^4+210 \[Gamma]^5) Sqrt[1-4 \[Nu]] (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-940800 \[Gamma] (-1+\[Gamma]^2)^(7/2) (3-3 \[Gamma]+7 \[Gamma]^2-7 \[Gamma]^3-6 \[Gamma]^4+6 \[Gamma]^5) Sqrt[1-4 \[Nu]] ArcCosh[\[Gamma]] (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-1881600 (-1+\[Gamma])^6 (1+\[Gamma])^5 (1+3 \[Gamma]^2) Sqrt[1-4 \[Nu]] PolyLog[2,(1-\[Gamma])/(1+\[Gamma])] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-1881600 (-1+\[Gamma])^6 (1+\[Gamma])^5 (1+3 \[Gamma]^2) Sqrt[1-4 \[Nu]] PolyLog[2,(-1+\[Gamma])/(1+\[Gamma])] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2]))+1/(315392 (1+2 (-1+\[Gamma]) \[Nu])^(7/2)) \[Pi] (1/(8 \[Gamma]^13 (1+\[Gamma])) (-1+\[Gamma]) (-33617430-67234860 \[Gamma]+247886100 \[Gamma]^2+563007060 \[Gamma]^3-850019170 \[Gamma]^4-2263045400 \[Gamma]^5+1882090980 \[Gamma]^6+6027227360 \[Gamma]^7-2983103046 \[Gamma]^8-11993433452 \[Gamma]^9+2524949812 \[Gamma]^10+17043333076 \[Gamma]^11-8761277910 \[Gamma]^12+111414467369 \[Gamma]^13-912990167218 \[Gamma]^14+885753505024 \[Gamma]^15-867517753198 \[Gamma]^16-406197826559 \[Gamma]^17+1148235434316 \[Gamma]^18-302543853048 \[Gamma]^19+138000207964 \[Gamma]^20+6719750315 \[Gamma]^21+716126810 \[Gamma]^22-352230480 \[Gamma]^23-478627450 \[Gamma]^24+2030875 \[Gamma]^25) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-(4851 (-1+\[Gamma]^2) (59-1666 \[Gamma]^2+8484 \[Gamma]^4-15246 \[Gamma]^6+9009 \[Gamma]^8) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2]))/\[Nu]-1/(1+\[Gamma])^2 16170 (-1+\[Gamma]) \[Gamma] Sqrt[-1+\[Gamma]^2] (-569376+2264100 \[Gamma]-3111051 \[Gamma]^2+956111 \[Gamma]^3+1696115 \[Gamma]^4-1708879 \[Gamma]^5+442985 \[Gamma]^6+58419 \[Gamma]^7-17023 \[Gamma]^8-12777 \[Gamma]^9+1422 \[Gamma]^10+1874 \[Gamma]^11) ArcCosh[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+121275 \[Gamma]^2 (3-2 \[Gamma]^2)^2 (-1+\[Gamma]^2) (9-14 \[Gamma]^2+21 \[Gamma]^4) ArcCosh[\[Gamma]]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-84 (1+\[Gamma]) (22925826+450810229 \[Gamma]^2+628250544 \[Gamma]^4+45459705 \[Gamma]^6-2055200 \[Gamma]^8+268800 \[Gamma]^10) EllipticE[(-1+\[Gamma])/(1+\[Gamma])]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+168 (1+\[Gamma]) (22925826+62403757 \[Gamma]+388406472 \[Gamma]^2+193363794 \[Gamma]^3+434886750 \[Gamma]^4+32232225 \[Gamma]^5+13227480 \[Gamma]^6-1853600 \[Gamma]^7-201600 \[Gamma]^8+268800 \[Gamma]^9) EllipticE[(-1+\[Gamma])/(1+\[Gamma])] EllipticK[(-1+\[Gamma])/(1+\[Gamma])] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-84 (1+\[Gamma]) (27713701+115231764 \[Gamma]+379833714 \[Gamma]^2+288641340 \[Gamma]^3+309722025 \[Gamma]^4+26152560 \[Gamma]^5-1500800 \[Gamma]^6-403200 \[Gamma]^7+268800 \[Gamma]^8) EllipticK[(-1+\[Gamma])/(1+\[Gamma])]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-16170 (-1+\[Gamma])^3 (189792-754826 \[Gamma]+1163167 \[Gamma]^2-822047 \[Gamma]^3+210703 \[Gamma]^4+21945 \[Gamma]^5-8159 \[Gamma]^6-5613 \[Gamma]^7+1173 \[Gamma]^8+1693 \[Gamma]^9+252 \[Gamma]^10) (Log[2]-Log[-1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+242550 \[Gamma] (-1+\[Gamma]^2)^(5/2) (-27+60 \[Gamma]^2-91 \[Gamma]^4+42 \[Gamma]^6) ArcCosh[\[Gamma]] (Log[2]-Log[-1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-258720 \[Gamma] (-205817-961361 \[Gamma]^2-491410 \[Gamma]^4+6134 \[Gamma]^6-1365 \[Gamma]^8+315 \[Gamma]^10) Log[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+970200 (-1+\[Gamma]^2)^4 (9-14 \[Gamma]^2+21 \[Gamma]^4) Log[(1+\[Gamma])/2]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+2310 (1+\[Gamma])^3 (3026397+11715975 \[Gamma]+17253403 \[Gamma]^2+11262411 \[Gamma]^3+2195093 \[Gamma]^4-430651 \[Gamma]^5-145131 \[Gamma]^6+70777 \[Gamma]^7+36666 \[Gamma]^8-27216 \[Gamma]^9+1764 \[Gamma]^10) (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+727650 \[Gamma] (-1+\[Gamma]^2)^(5/2) (-27+60 \[Gamma]^2-91 \[Gamma]^4+42 \[Gamma]^6) ArcCosh[\[Gamma]] (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+970200 (-1+\[Gamma]^2)^4 (9-14 \[Gamma]^2+21 \[Gamma]^4) (Log[2]-Log[-1+\[Gamma]]) (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+1940400 (-1+\[Gamma]^2)^4 (9-14 \[Gamma]^2+21 \[Gamma]^4) PolyLog[2,(1-\[Gamma])/(1+\[Gamma])] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+242550 \[Gamma] (-1+\[Gamma]^2)^(5/2) (-27+60 \[Gamma]^2-91 \[Gamma]^4+42 \[Gamma]^6) (4 PolyLog[2,Sqrt[(-1+\[Gamma])/(1+\[Gamma])]]-PolyLog[2,(-1+\[Gamma])/(1+\[Gamma])]) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-1/(8 \[Gamma]^13 (1+\[Gamma])) (-1+\[Gamma]) (78440670+156881340 \[Gamma]-465210900 \[Gamma]^2-1087303140 \[Gamma]^3+1325417170 \[Gamma]^4+3738137480 \[Gamma]^5-2422298340 \[Gamma]^6-8582734160 \[Gamma]^7+2987785878 \[Gamma]^8+14558305916 \[Gamma]^9-1784777764 \[Gamma]^10-18127861444 \[Gamma]^11+3628298982 \[Gamma]^12+30756177415 \[Gamma]^13+192696756178 \[Gamma]^14+560502693776 \[Gamma]^15+441652320310 \[Gamma]^16+848011113887 \[Gamma]^17+523864075716 \[Gamma]^18-44948371080 \[Gamma]^19+123193107524 \[Gamma]^20-9454453643 \[Gamma]^21-1485541274 \[Gamma]^22-369941712 \[Gamma]^23+15942010 \[Gamma]^24+128364005 \[Gamma]^25) Sqrt[1-4 \[Nu]] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+1/\[Nu] 4851 (-1+\[Gamma]^2) (59-1666 \[Gamma]^2+8484 \[Gamma]^4-15246 \[Gamma]^6+9009 \[Gamma]^8) Sqrt[1-4 \[Nu]] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-1/(1+\[Gamma])^2 16170 (-1+\[Gamma]) \[Gamma] Sqrt[-1+\[Gamma]^2] (16416-101964 \[Gamma]+269349 \[Gamma]^2-300289 \[Gamma]^3+48323 \[Gamma]^4+188225 \[Gamma]^5-145255 \[Gamma]^6+38019 \[Gamma]^7-14863 \[Gamma]^8-2697 \[Gamma]^9+4782 \[Gamma]^10+1874 \[Gamma]^11) Sqrt[1-4 \[Nu]] ArcCosh[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+121275 \[Gamma]^2 (3-2 \[Gamma]^2)^2 (-1+\[Gamma]^2) (9-14 \[Gamma]^2+21 \[Gamma]^4) Sqrt[1-4 \[Nu]] ArcCosh[\[Gamma]]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+84 (1+\[Gamma]) (22925826+450810229 \[Gamma]^2+628250544 \[Gamma]^4+45459705 \[Gamma]^6-2055200 \[Gamma]^8+268800 \[Gamma]^10) Sqrt[1-4 \[Nu]] EllipticE[(-1+\[Gamma])/(1+\[Gamma])]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-168 (1+\[Gamma]) (22925826+62403757 \[Gamma]+388406472 \[Gamma]^2+193363794 \[Gamma]^3+434886750 \[Gamma]^4+32232225 \[Gamma]^5+13227480 \[Gamma]^6-1853600 \[Gamma]^7-201600 \[Gamma]^8+268800 \[Gamma]^9) Sqrt[1-4 \[Nu]] EllipticE[(-1+\[Gamma])/(1+\[Gamma])] EllipticK[(-1+\[Gamma])/(1+\[Gamma])] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+84 (1+\[Gamma]) (27713701+115231764 \[Gamma]+379833714 \[Gamma]^2+288641340 \[Gamma]^3+309722025 \[Gamma]^4+26152560 \[Gamma]^5-1500800 \[Gamma]^6-403200 \[Gamma]^7+268800 \[Gamma]^8) Sqrt[1-4 \[Nu]] EllipticK[(-1+\[Gamma])/(1+\[Gamma])]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+16170 (-1+\[Gamma])^3 (5472-34114 \[Gamma]+93053 \[Gamma]^2-122965 \[Gamma]^3+78773 \[Gamma]^4-18885 \[Gamma]^5+3131 \[Gamma]^6-687 \[Gamma]^7-1929 \[Gamma]^8-181 \[Gamma]^9+252 \[Gamma]^10) Sqrt[1-4 \[Nu]] (Log[2]-Log[-1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+242550 \[Gamma] (-1+\[Gamma]^2)^(5/2) (-27+60 \[Gamma]^2-91 \[Gamma]^4+42 \[Gamma]^6) Sqrt[1-4 \[Nu]] ArcCosh[\[Gamma]] (Log[2]-Log[-1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-258720 \[Gamma] (-112601-602609 \[Gamma]^2-389170 \[Gamma]^4-1258 \[Gamma]^6-1365 \[Gamma]^8+315 \[Gamma]^10) Sqrt[1-4 \[Nu]] Log[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+970200 (-1+\[Gamma]^2)^4 (9-14 \[Gamma]^2+21 \[Gamma]^4) Sqrt[1-4 \[Nu]] Log[(1+\[Gamma])/2]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-2310 (1+\[Gamma])^3 (-842397-3424755 \[Gamma]-5218135 \[Gamma]^2-3405471 \[Gamma]^3-582713 \[Gamma]^4+409231 \[Gamma]^5+109935 \[Gamma]^6-26677 \[Gamma]^7-41958 \[Gamma]^8+16632 \[Gamma]^9+1764 \[Gamma]^10) Sqrt[1-4 \[Nu]] (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+727650 \[Gamma] (-1+\[Gamma]^2)^(5/2) (-27+60 \[Gamma]^2-91 \[Gamma]^4+42 \[Gamma]^6) Sqrt[1-4 \[Nu]] ArcCosh[\[Gamma]] (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+970200 (-1+\[Gamma]^2)^4 (9-14 \[Gamma]^2+21 \[Gamma]^4) Sqrt[1-4 \[Nu]] (Log[2]-Log[-1+\[Gamma]]) (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+1940400 (-1+\[Gamma]^2)^4 (9-14 \[Gamma]^2+21 \[Gamma]^4) Sqrt[1-4 \[Nu]] PolyLog[2,(1-\[Gamma])/(1+\[Gamma])] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+242550 \[Gamma] (-1+\[Gamma]^2)^(5/2) (-27+60 \[Gamma]^2-91 \[Gamma]^4+42 \[Gamma]^6) Sqrt[1-4 \[Nu]] (4 PolyLog[2,Sqrt[(-1+\[Gamma])/(1+\[Gamma])]]-PolyLog[2,(-1+\[Gamma])/(1+\[Gamma])]) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-1/(3 \[Gamma]^13 (1+\[Gamma])) 28 (-1+\[Gamma]) (-800415-1600830 \[Gamma]+1600830 \[Gamma]^3+17641470 \[Gamma]^4+33682110 \[Gamma]^5-65702560 \[Gamma]^6-165087230 \[Gamma]^7+119629818 \[Gamma]^8+404346866 \[Gamma]^9-100255694 \[Gamma]^10-604858254 \[Gamma]^11+304776626 \[Gamma]^12-3713669160 \[Gamma]^13+31430538584 \[Gamma]^14-29840197778 \[Gamma]^15+30153020133 \[Gamma]^16+13448164416 \[Gamma]^17-39121063306 \[Gamma]^18+9759353092 \[Gamma]^19-4792355816 \[Gamma]^20-170543302 \[Gamma]^21-55610000 \[Gamma]^22-2444580 \[Gamma]^23+24841000 \[Gamma]^24+4528700 \[Gamma]^25) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-(271656 (-1+\[Gamma]^2)^2 (1+27 \[Gamma]^2-297 \[Gamma]^4+429 \[Gamma]^6) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2]))/\[Nu]-1/(1+\[Gamma])^2 21560 (-1+\[Gamma])^2 \[Gamma] Sqrt[-1+\[Gamma]^2] (1117749-3397428 \[Gamma]+2867752 \[Gamma]^2+953652 \[Gamma]^3-2470436 \[Gamma]^4+940140 \[Gamma]^5+66266 \[Gamma]^6-50068 \[Gamma]^7-21377 \[Gamma]^8+4072 \[Gamma]^9+3118 \[Gamma]^10) ArcCosh[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+2263800 \[Gamma]^2 (3-2 \[Gamma]^2)^2 (-1+\[Gamma]^2)^2 (1+3 \[Gamma]^2) ArcCosh[\[Gamma]]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-7168 (1+\[Gamma]) (717948+14070902 \[Gamma]^2+19628127 \[Gamma]^4+1420480 \[Gamma]^6-64225 \[Gamma]^8+8400 \[Gamma]^10) EllipticE[(-1+\[Gamma])/(1+\[Gamma])]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+3584 (1+\[Gamma]) (2871792+7791869 \[Gamma]+48491739 \[Gamma]^2+24159378 \[Gamma]^3+54353130 \[Gamma]^4+4028485 \[Gamma]^5+1653435 \[Gamma]^6-231700 \[Gamma]^7-25200 \[Gamma]^8+33600 \[Gamma]^9) EllipticE[(-1+\[Gamma])/(1+\[Gamma])] EllipticK[(-1+\[Gamma])/(1+\[Gamma])] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-3584 (1+\[Gamma]) (1734571+7194519 \[Gamma]+23712114 \[Gamma]^2+18032370 \[Gamma]^3+19357355 \[Gamma]^4+1634535 \[Gamma]^5-93800 \[Gamma]^6-25200 \[Gamma]^7+16800 \[Gamma]^8) EllipticK[(-1+\[Gamma])/(1+\[Gamma])]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-21560 (-1+\[Gamma])^4 (-372583+1132056 \[Gamma]-1205986 \[Gamma]^2+435000 \[Gamma]^3+20608 \[Gamma]^4-19880 \[Gamma]^5-6670 \[Gamma]^6+2456 \[Gamma]^7+1559 \[Gamma]^8) (Log[2]-Log[-1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+4527600 \[Gamma] (-1+\[Gamma]^2)^(7/2) (-3-7 \[Gamma]^2+6 \[Gamma]^4) ArcCosh[\[Gamma]] (Log[2]-Log[-1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-689920 \[Gamma] (-203897-962305 \[Gamma]^2-490610 \[Gamma]^4+5894 \[Gamma]^6-1365 \[Gamma]^8+315 \[Gamma]^10) Log[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+18110400 (-1+\[Gamma]^2)^4 (-1-2 \[Gamma]^2+3 \[Gamma]^4) Log[(1+\[Gamma])/2]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-21560 (1+\[Gamma])^3 (-851083-3331491 \[Gamma]-4959310 \[Gamma]^2-3215006 \[Gamma]^3-608836 \[Gamma]^4+117388 \[Gamma]^5+35838 \[Gamma]^6-18962 \[Gamma]^7-7137 \[Gamma]^8+5319 \[Gamma]^9) (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+13582800 \[Gamma] (-1+\[Gamma]^2)^(7/2) (-3-7 \[Gamma]^2+6 \[Gamma]^4) ArcCosh[\[Gamma]] (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+18110400 (-1+\[Gamma]^2)^4 (-1-2 \[Gamma]^2+3 \[Gamma]^4) (Log[2]-Log[-1+\[Gamma]]) (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+36220800 (-1+\[Gamma]^2)^4 (-1-2 \[Gamma]^2+3 \[Gamma]^4) PolyLog[2,(1-\[Gamma])/(1+\[Gamma])] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+4527600 \[Gamma] (-1+\[Gamma]^2)^(7/2) (-3-7 \[Gamma]^2+6 \[Gamma]^4) (4 PolyLog[2,Sqrt[(-1+\[Gamma])/(1+\[Gamma])]]-PolyLog[2,(-1+\[Gamma])/(1+\[Gamma])]) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-1/(3 \[Gamma]^13 (1+\[Gamma])) 28 (-1+\[Gamma]) (800415+1600830 \[Gamma]-7761600 \[Gamma]^2-17124030 \[Gamma]^3+34102530 \[Gamma]^4+85329090 \[Gamma]^5-83812960 \[Gamma]^6-252955010 \[Gamma]^7+119131782 \[Gamma]^8+491218574 \[Gamma]^9-76112498 \[Gamma]^10-643443570 \[Gamma]^11+121603790 \[Gamma]^12+1320194604 \[Gamma]^13+5746056080 \[Gamma]^14+21804827050 \[Gamma]^15+14843182371 \[Gamma]^16+29182395864 \[Gamma]^17+20631958034 \[Gamma]^18-2620336988 \[Gamma]^19+4495599664 \[Gamma]^20-280008910 \[Gamma]^21-48938048 \[Gamma]^22-15817884 \[Gamma]^23-997400 \[Gamma]^24+4528700 \[Gamma]^25) Sqrt[1-4 \[Nu]] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+(271656 (-1+\[Gamma]^2)^2 (1+27 \[Gamma]^2-297 \[Gamma]^4+429 \[Gamma]^6) Sqrt[1-4 \[Nu]] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2]))/\[Nu]-1/(1+\[Gamma])^2 21560 (-1+\[Gamma])^2 \[Gamma] Sqrt[-1+\[Gamma]^2] (-33099+186156 \[Gamma]-330200 \[Gamma]^2+255444 \[Gamma]^3+126940 \[Gamma]^4-249012 \[Gamma]^5+56666 \[Gamma]^6-18868 \[Gamma]^7+5503 \[Gamma]^8+10792 \[Gamma]^9+3118 \[Gamma]^10) Sqrt[1-4 \[Nu]] ArcCosh[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+2263800 \[Gamma]^2 (3-2 \[Gamma]^2)^2 (-1+\[Gamma]^2)^2 (1+3 \[Gamma]^2) Sqrt[1-4 \[Nu]] ArcCosh[\[Gamma]]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+7168 (1+\[Gamma]) (717948+14070902 \[Gamma]^2+19628127 \[Gamma]^4+1420480 \[Gamma]^6-64225 \[Gamma]^8+8400 \[Gamma]^10) Sqrt[1-4 \[Nu]] EllipticE[(-1+\[Gamma])/(1+\[Gamma])]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-3584 (1+\[Gamma]) (2871792+7791869 \[Gamma]+48491739 \[Gamma]^2+24159378 \[Gamma]^3+54353130 \[Gamma]^4+4028485 \[Gamma]^5+1653435 \[Gamma]^6-231700 \[Gamma]^7-25200 \[Gamma]^8+33600 \[Gamma]^9) Sqrt[1-4 \[Nu]] EllipticE[(-1+\[Gamma])/(1+\[Gamma])] EllipticK[(-1+\[Gamma])/(1+\[Gamma])] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+3584 (1+\[Gamma]) (1734571+7194519 \[Gamma]+23712114 \[Gamma]^2+18032370 \[Gamma]^3+19357355 \[Gamma]^4+1634535 \[Gamma]^5-93800 \[Gamma]^6-25200 \[Gamma]^7+16800 \[Gamma]^8) Sqrt[1-4 \[Nu]] EllipticK[(-1+\[Gamma])/(1+\[Gamma])]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-21560 (-1+\[Gamma])^4 (11033-61632 \[Gamma]+119102 \[Gamma]^2-124416 \[Gamma]^3+35968 \[Gamma]^4-3440 \[Gamma]^5+3410 \[Gamma]^6+4976 \[Gamma]^7+1559 \[Gamma]^8) Sqrt[1-4 \[Nu]] (Log[2]-Log[-1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+4527600 \[Gamma] (-1+\[Gamma]^2)^(7/2) (-3-7 \[Gamma]^2+6 \[Gamma]^4) Sqrt[1-4 \[Nu]] ArcCosh[\[Gamma]] (Log[2]-Log[-1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-689920 \[Gamma] (-110681-603553 \[Gamma]^2-388370 \[Gamma]^4-1498 \[Gamma]^6-1365 \[Gamma]^8+315 \[Gamma]^10) Sqrt[1-4 \[Nu]] Log[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+18110400 (-1+\[Gamma]^2)^4 (-1-2 \[Gamma]^2+3 \[Gamma]^4) Sqrt[1-4 \[Nu]] Log[(1+\[Gamma])/2]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-21560 (1+\[Gamma])^3 (-233995-963147 \[Gamma]-1514326 \[Gamma]^2-975686 \[Gamma]^3-152332 \[Gamma]^4+116308 \[Gamma]^5+29478 \[Gamma]^6-11402 \[Gamma]^7-9657 \[Gamma]^8+5319 \[Gamma]^9) Sqrt[1-4 \[Nu]] (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+13582800 \[Gamma] (-1+\[Gamma]^2)^(7/2) (-3-7 \[Gamma]^2+6 \[Gamma]^4) Sqrt[1-4 \[Nu]] ArcCosh[\[Gamma]] (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+18110400 (-1+\[Gamma]^2)^4 (-1-2 \[Gamma]^2+3 \[Gamma]^4) Sqrt[1-4 \[Nu]] (Log[2]-Log[-1+\[Gamma]]) (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+36220800 (-1+\[Gamma]^2)^4 (-1-2 \[Gamma]^2+3 \[Gamma]^4) Sqrt[1-4 \[Nu]] PolyLog[2,(1-\[Gamma])/(1+\[Gamma])] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+4527600 \[Gamma] (-1+\[Gamma]^2)^(7/2) (-3-7 \[Gamma]^2+6 \[Gamma]^4) Sqrt[1-4 \[Nu]] (4 PolyLog[2,Sqrt[(-1+\[Gamma])/(1+\[Gamma])]]-PolyLog[2,(-1+\[Gamma])/(1+\[Gamma])]) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+242550 (-1+\[Gamma]^2)^4 (1-Sqrt[1-4 \[Nu]]) (1+Sqrt[1-4 \[Nu]]) (1/4 (9-14 \[Gamma]^2+21 \[Gamma]^4) (\[Kappa]1Edot2 \[Mu]1[2]+\[Kappa]2Edot2 \[Mu]2[2])+14/3 (-1-2 \[Gamma]^2+3 \[Gamma]^4) (\[Kappa]1Bdot2 \[Sigma]1[2]+\[Kappa]2Bdot2 \[Sigma]2[2])))-(105 \[Pi] (6 (-10+28329 \[Gamma]+154 \[Gamma]^2+65982 \[Gamma]^3-528 \[Gamma]^4+5628 \[Gamma]^5+704 \[Gamma]^6-728 \[Gamma]^7-320 \[Gamma]^8+224 \[Gamma]^9) \[Nu] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+32 (2+14042 \[Gamma]+28 \[Gamma]^2+33131 \[Gamma]^3-222 \[Gamma]^4+2744 \[Gamma]^5+352 \[Gamma]^6-364 \[Gamma]^7-160 \[Gamma]^8+112 \[Gamma]^9) \[Nu] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+1/(4 (-1+7 \[Gamma]^2)) 105 (-1+\[Gamma]^2) Sqrt[1+2 (-1+\[Gamma]) \[Nu]] ((-1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2])+(1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2]))+1/(-1+7 \[Gamma]^2) 84 (-1+\[Gamma]^2)^2 Sqrt[1+2 (-1+\[Gamma]) \[Nu]] ((-1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2])+(1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2]))+1/(-1+7 \[Gamma]^2) 60 (-1+\[Gamma]^2)^3 Sqrt[1+2 (-1+\[Gamma]) \[Nu]] ((-1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2])+(1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2]))+1/Sqrt[-1+\[Gamma]^2] 420 \[Nu] ArcCosh[\[Gamma]] (-(3/2) (33+474 \[Gamma]^2+440 \[Gamma]^4) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-8 (16+237 \[Gamma]^2+220 \[Gamma]^4) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2]))+8 (-1+\[Gamma]^2) (3/2 (-5+72 \[Gamma]^2-192 \[Gamma]^4+160 \[Gamma]^6) ((-1+Sqrt[1-4 \[Nu]]+2 \[Nu]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]-2 \[Nu]) \[Mu]2[2])-4 (1+15 \[Gamma]^2-96 \[Gamma]^4+80 \[Gamma]^6) ((-1+Sqrt[1-4 \[Nu]])^2 \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]])^2 \[Sigma]2[2]))))/(128 (1+2 (-1+\[Gamma]) \[Nu])^3 (\[Nu]-8 \[Gamma]^2 \[Nu]))+(3465 \[Pi] (-1+\[Gamma]^2)^(3/2) (-6 Sqrt[-1+\[Gamma]^2] (-10+28329 \[Gamma]+154 \[Gamma]^2+65982 \[Gamma]^3-528 \[Gamma]^4+5628 \[Gamma]^5+704 \[Gamma]^6-728 \[Gamma]^7-320 \[Gamma]^8+224 \[Gamma]^9) \[Nu] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-32 Sqrt[-1+\[Gamma]^2] (2+14042 \[Gamma]+28 \[Gamma]^2+33131 \[Gamma]^3-222 \[Gamma]^4+2744 \[Gamma]^5+352 \[Gamma]^6-364 \[Gamma]^7-160 \[Gamma]^8+112 \[Gamma]^9) \[Nu] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-1/(4 (-1+7 \[Gamma]^2)) 105 (-1+\[Gamma]^2)^(3/2) Sqrt[1+2 (-1+\[Gamma]) \[Nu]] ((-1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2])+(1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2]))-1/(-1+7 \[Gamma]^2) 84 (-1+\[Gamma]^2)^(5/2) Sqrt[1+2 (-1+\[Gamma]) \[Nu]] ((-1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2])+(1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2]))-1/(-1+7 \[Gamma]^2) 60 (-1+\[Gamma]^2)^(7/2) Sqrt[1+2 (-1+\[Gamma]) \[Nu]] ((-1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2])+(1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2]))+210 \[Nu] ArcCosh[\[Gamma]] (3 (33+474 \[Gamma]^2+440 \[Gamma]^4) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+16 (16+237 \[Gamma]^2+220 \[Gamma]^4) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2]))-8 (-1+\[Gamma]^2)^(3/2) (3/2 (-5+72 \[Gamma]^2-192 \[Gamma]^4+160 \[Gamma]^6) ((-1+Sqrt[1-4 \[Nu]]+2 \[Nu]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]-2 \[Nu]) \[Mu]2[2])-4 (1+15 \[Gamma]^2-96 \[Gamma]^4+80 \[Gamma]^6) ((-1+Sqrt[1-4 \[Nu]])^2 \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]])^2 \[Sigma]2[2]))))/(512 (-1+8 \[Gamma]^2) (-1+Sqrt[1-4 \[Nu]]) (1+Sqrt[1-4 \[Nu]]) (1+2 (-1+\[Gamma]) \[Nu])^3)-(315 \[Pi] (24 (-1+\[Gamma]^2) (-10+28329 \[Gamma]+154 \[Gamma]^2+65982 \[Gamma]^3-528 \[Gamma]^4+5628 \[Gamma]^5+704 \[Gamma]^6-728 \[Gamma]^7-320 \[Gamma]^8+224 \[Gamma]^9) \[Nu] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+128 (-1+\[Gamma]^2) (2+14042 \[Gamma]+28 \[Gamma]^2+33131 \[Gamma]^3-222 \[Gamma]^4+2744 \[Gamma]^5+352 \[Gamma]^6-364 \[Gamma]^7-160 \[Gamma]^8+112 \[Gamma]^9) \[Nu] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+1/(-1+7 \[Gamma]^2) 105 (-1+\[Gamma]^2)^2 Sqrt[1+2 (-1+\[Gamma]) \[Nu]] ((-1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2])+(1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2]))+1/(-1+7 \[Gamma]^2) 336 (-1+\[Gamma]^2)^3 Sqrt[1+2 (-1+\[Gamma]) \[Nu]] ((-1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2])+(1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2]))+1/(-1+7 \[Gamma]^2) 240 (-1+\[Gamma]^2)^4 Sqrt[1+2 (-1+\[Gamma]) \[Nu]] ((-1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2])+(1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2]))-840 Sqrt[-1+\[Gamma]^2] \[Nu] ArcCosh[\[Gamma]] (3 (33+474 \[Gamma]^2+440 \[Gamma]^4) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+16 (16+237 \[Gamma]^2+220 \[Gamma]^4) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2]))+32 (-1+\[Gamma]^2)^2 (3/2 (-5+72 \[Gamma]^2-192 \[Gamma]^4+160 \[Gamma]^6) ((-1+Sqrt[1-4 \[Nu]]+2 \[Nu]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]-2 \[Nu]) \[Mu]2[2])-4 (1+15 \[Gamma]^2-96 \[Gamma]^4+80 \[Gamma]^6) ((-1+Sqrt[1-4 \[Nu]])^2 \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]])^2 \[Sigma]2[2]))))/(512 (1+2 (-1+\[Gamma]) \[Nu])^3 (\[Nu]-8 \[Gamma]^2 \[Nu])));


aTO[8]=-((5 ((-1+Sqrt[1-4 \[Nu]])^2 ((91-305 \[Gamma]^2+385 \[Gamma]^4+21 \[Gamma]^6) \[Mu]1[3]+21 (-3-55 \[Gamma]^2+55 \[Gamma]^4+3 \[Gamma]^6) \[Sigma]1[3])+(1+Sqrt[1-4 \[Nu]])^2 ((91-305 \[Gamma]^2+385 \[Gamma]^4+21 \[Gamma]^6) \[Mu]2[3]+21 (-3-55 \[Gamma]^2+55 \[Gamma]^4+3 \[Gamma]^6) \[Sigma]2[3])))/(32 (-1+9 \[Gamma]^2) \[Nu] (1+2 (-1+\[Gamma]) \[Nu])^(7/2)));


aTO[9]=-((5 (2 Sqrt[-1+\[Gamma]^2] (-7552+155291994 \[Gamma]-55724 \[Gamma]^2+837773079 \[Gamma]^3+433656 \[Gamma]^4+580453302 \[Gamma]^5-980012 \[Gamma]^6+21724560 \[Gamma]^7+900512 \[Gamma]^8-1468896 \[Gamma]^9-271680 \[Gamma]^10+205920 \[Gamma]^11-19200 \[Gamma]^12+27456 \[Gamma]^13) \[Nu] (X2 \[Mu]1[3]+X1 \[Mu]2[3])+6 Sqrt[-1+\[Gamma]^2] (1600+148331040 \[Gamma]-25408 \[Gamma]^2+826613931 \[Gamma]^3+395904 \[Gamma]^4+579540390 \[Gamma]^5-1032064 \[Gamma]^6+22048884 \[Gamma]^7+950848 \[Gamma]^8-1589016 \[Gamma]^9-271680 \[Gamma]^10+205920 \[Gamma]^11-19200 \[Gamma]^12+27456 \[Gamma]^13) \[Nu] (X2 \[Sigma]1[3]+X1 \[Sigma]2[3])-90090 \[Nu] ArcCosh[\[Gamma]] ((310+8141 \[Gamma]^2+19644 \[Gamma]^4+7292 \[Gamma]^6) (X2 \[Mu]1[3]+X1 \[Mu]2[3])+3 (288+7905 \[Gamma]^2+19484 \[Gamma]^4+7292 \[Gamma]^6) (X2 \[Sigma]1[3]+X1 \[Sigma]2[3]))+8 (-1+\[Gamma]^2)^(5/2) ((1888+17707 \[Gamma]^2-74888 \[Gamma]^4+77520 \[Gamma]^6+4800 \[Gamma]^8) (X2^2 \[Mu]1[3]+X1^2 \[Mu]2[3])+48 (-25+347 \[Gamma]^2-5467 \[Gamma]^4+4845 \[Gamma]^6+300 \[Gamma]^8) (X2^2 \[Sigma]1[3]+X1^2 \[Sigma]2[3]))-1/(-1+9 \[Gamma]^2) 9009 h (-1+\[Gamma]^2)^(5/2) (X2^2 ((91-305 \[Gamma]^2+385 \[Gamma]^4+21 \[Gamma]^6) \[Mu]1[3]+21 (-3-55 \[Gamma]^2+55 \[Gamma]^4+3 \[Gamma]^6) \[Sigma]1[3])+X1^2 ((91-305 \[Gamma]^2+385 \[Gamma]^4+21 \[Gamma]^6) \[Mu]2[3]+21 (-3-55 \[Gamma]^2+55 \[Gamma]^4+3 \[Gamma]^6) \[Sigma]2[3]))-1/(-1+9 \[Gamma]^2) 25740 h (-1+\[Gamma]^2)^(7/2) (X2^2 ((91-305 \[Gamma]^2+385 \[Gamma]^4+21 \[Gamma]^6) \[Mu]1[3]+21 (-3-55 \[Gamma]^2+55 \[Gamma]^4+3 \[Gamma]^6) \[Sigma]1[3])+X1^2 ((91-305 \[Gamma]^2+385 \[Gamma]^4+21 \[Gamma]^6) \[Mu]2[3]+21 (-3-55 \[Gamma]^2+55 \[Gamma]^4+3 \[Gamma]^6) \[Sigma]2[3]))-1/(-1+9 \[Gamma]^2) 17160 h (-1+\[Gamma]^2)^(9/2) (X2^2 ((91-305 \[Gamma]^2+385 \[Gamma]^4+21 \[Gamma]^6) \[Mu]1[3]+21 (-3-55 \[Gamma]^2+55 \[Gamma]^4+3 \[Gamma]^6) \[Sigma]1[3])+X1^2 ((91-305 \[Gamma]^2+385 \[Gamma]^4+21 \[Gamma]^6) \[Mu]2[3]+21 (-3-55 \[Gamma]^2+55 \[Gamma]^4+3 \[Gamma]^6) \[Sigma]2[3]))))/(1144 h^8 X1 X2 (-1+\[Gamma]^2)^(7/2) (-1+10 \[Gamma]^2)));


a[6]=aTQ[6];
a[7]=aTQ[7];
a[8]=aTQ[8]+aTO[8];
a[9]=aTO[9];


ALEOB=1+Sum[a[n]u^n,{n,1,9}];


(* ::Section:: *)
(*w-EOB coefficients*)


w[1]=-2+4 \[Gamma]^2;


w[2]=(3 (-1+5 \[Gamma]^2))/(2 h);


w[3]=1/6 (51+54 (-1+\[Gamma]^2)-(9 (-1+h) (-1+5 \[Gamma]^2) (-1+10 \[Gamma]^2))/(h (-1+3 \[Gamma]^2))+1/(h^2 Sqrt[-1+\[Gamma]^2]) 2 (-((8 (-1+h^2) \[Alpha]rad (1-2 \[Gamma]^2)^2)/(-1+\[Gamma]))+(9 (-1+h) h (-1+5 \[Gamma]^2))/(Sqrt[-1+\[Gamma]^2] (-1+3 \[Gamma]^2))+(72 (-1+h) h Sqrt[-1+\[Gamma]^2] (-1+5 \[Gamma]^2))/(-1+3 \[Gamma]^2)+(72 (-1+h) h (-1+\[Gamma]^2)^(3/2) (-1+5 \[Gamma]^2))/(-1+3 \[Gamma]^2)+(3 (-1+h^2) \[Alpha]rad (-\[Gamma]+2 \[Gamma]^3)^2)/((-1+\[Gamma])^2 (1+\[Gamma]))+(6 (-1+h^2) \[Alpha]rad \[Gamma] (1-2 \[Gamma]^2)^2 (-3+2 \[Gamma]^2) ArcSinh[Sqrt[-1+\[Gamma]]/Sqrt[2]])/((-1+\[Gamma]) (-1+\[Gamma]^2)^(3/2))-(2 (-1+h^2) (\[Gamma] Sqrt[-1+\[Gamma]^2] (25+14 \[Gamma]^2)+6 (-3-12 \[Gamma]^2+4 \[Gamma]^4) ArcSinh[Sqrt[-1+\[Gamma]]/Sqrt[2]]))/(-1+\[Gamma])));


w[4]=8+(129 p\[Infinity]^2)/16+(9 (-1+h)^2 (16+17 p\[Infinity]^2) (1-5 \[Gamma]^2)^2)/(16 h^2 (1-3 \[Gamma]^2)^2)-(3 (-1+h) (64+65 p\[Infinity]^2) (-1+5 \[Gamma]^2))/(8 h (-1+3 \[Gamma]^2))+1/(12 h^2 Sqrt[-1+\[Gamma]^2] (-1+4 \[Gamma]^2)) (40+41 p\[Infinity]^2) (-((8 (-1+h^2) \[Alpha]rad (1-2 \[Gamma]^2)^2)/(-1+\[Gamma]))+(9 (-1+h) h (-1+5 \[Gamma]^2))/(Sqrt[-1+\[Gamma]^2] (-1+3 \[Gamma]^2))+(72 (-1+h) h Sqrt[-1+\[Gamma]^2] (-1+5 \[Gamma]^2))/(-1+3 \[Gamma]^2)+(72 (-1+h) h (-1+\[Gamma]^2)^(3/2) (-1+5 \[Gamma]^2))/(-1+3 \[Gamma]^2)+(3 (-1+h^2) \[Alpha]rad (-\[Gamma]+2 \[Gamma]^3)^2)/((-1+\[Gamma])^2 (1+\[Gamma]))+(6 (-1+h^2) \[Alpha]rad \[Gamma] (1-2 \[Gamma]^2)^2 (-3+2 \[Gamma]^2) ArcSinh[Sqrt[-1+\[Gamma]]/Sqrt[2]])/((-1+\[Gamma]) (-1+\[Gamma]^2)^(3/2))-(2 (-1+h^2) (\[Gamma] Sqrt[-1+\[Gamma]^2] (25+14 \[Gamma]^2)+6 (-3-12 \[Gamma]^2+4 \[Gamma]^4) ArcSinh[Sqrt[-1+\[Gamma]]/Sqrt[2]]))/(-1+\[Gamma]))-1/(3 \[Pi] (-1+\[Gamma]^2) (-1+5 \[Gamma]^2)) 16 j^4 ((315 \[Pi] (-1+\[Gamma]^2))/(4 j^4)+(135 (-1+h)^2 \[Pi] (1-5 \[Gamma]^2)^2 (-1+\[Gamma]^2))/(8 h^2 j^4 (1-3 \[Gamma]^2)^2)+(3465 \[Pi] (-1+\[Gamma]^2)^2)/(64 j^4)+(945 (-1+h)^2 \[Pi] (1-5 \[Gamma]^2)^2 (-1+\[Gamma]^2)^2)/(64 h^2 j^4 (1-3 \[Gamma]^2)^2)-(945 (-1+h) \[Pi] (-1+\[Gamma]^2) (-1+5 \[Gamma]^2))/(8 h j^4 (-1+3 \[Gamma]^2))-(2835 (-1+h) \[Pi] (-1+\[Gamma]^2)^2 (-1+5 \[Gamma]^2))/(32 h j^4 (-1+3 \[Gamma]^2))+1/(2 h^2 j^4 (-1+4 \[Gamma]^2)) 15 \[Pi] Sqrt[-1+\[Gamma]^2] (-((8 (-1+h^2) \[Alpha]rad (1-2 \[Gamma]^2)^2)/(-1+\[Gamma]))+(9 (-1+h) h (-1+5 \[Gamma]^2))/(Sqrt[-1+\[Gamma]^2] (-1+3 \[Gamma]^2))+(72 (-1+h) h Sqrt[-1+\[Gamma]^2] (-1+5 \[Gamma]^2))/(-1+3 \[Gamma]^2)+(72 (-1+h) h (-1+\[Gamma]^2)^(3/2) (-1+5 \[Gamma]^2))/(-1+3 \[Gamma]^2)+(3 (-1+h^2) \[Alpha]rad (-\[Gamma]+2 \[Gamma]^3)^2)/((-1+\[Gamma])^2 (1+\[Gamma]))+(6 (-1+h^2) \[Alpha]rad \[Gamma] (1-2 \[Gamma]^2)^2 (-3+2 \[Gamma]^2) ArcSinh[Sqrt[-1+\[Gamma]]/Sqrt[2]])/((-1+\[Gamma]) (-1+\[Gamma]^2)^(3/2))-(2 (-1+h^2) (\[Gamma] Sqrt[-1+\[Gamma]^2] (25+14 \[Gamma]^2)+6 (-3-12 \[Gamma]^2+4 \[Gamma]^4) ArcSinh[Sqrt[-1+\[Gamma]]/Sqrt[2]]))/(-1+\[Gamma]))+1/(16 h^2 j^4 (-1+4 \[Gamma]^2)) 105 \[Pi] (-1+\[Gamma]^2)^(3/2) (-((8 (-1+h^2) \[Alpha]rad (1-2 \[Gamma]^2)^2)/(-1+\[Gamma]))+(9 (-1+h) h (-1+5 \[Gamma]^2))/(Sqrt[-1+\[Gamma]^2] (-1+3 \[Gamma]^2))+(72 (-1+h) h Sqrt[-1+\[Gamma]^2] (-1+5 \[Gamma]^2))/(-1+3 \[Gamma]^2)+(72 (-1+h) h (-1+\[Gamma]^2)^(3/2) (-1+5 \[Gamma]^2))/(-1+3 \[Gamma]^2)+(3 (-1+h^2) \[Alpha]rad (-\[Gamma]+2 \[Gamma]^3)^2)/((-1+\[Gamma])^2 (1+\[Gamma]))+(6 (-1+h^2) \[Alpha]rad \[Gamma] (1-2 \[Gamma]^2)^2 (-3+2 \[Gamma]^2) ArcSinh[Sqrt[-1+\[Gamma]]/Sqrt[2]])/((-1+\[Gamma]) (-1+\[Gamma]^2)^(3/2))-(2 (-1+h^2) (\[Gamma] Sqrt[-1+\[Gamma]^2] (25+14 \[Gamma]^2)+6 (-3-12 \[Gamma]^2+4 \[Gamma]^4) ArcSinh[Sqrt[-1+\[Gamma]]/Sqrt[2]]))/(-1+\[Gamma]))+1/(8 j^4) 3 \[Pi] (70+(9 (-1+h)^2 (1-5 \[Gamma]^2)^2)/(h^2 (1-3 \[Gamma]^2)^2)-(90 (-1+h) (-1+5 \[Gamma]^2))/(h (-1+3 \[Gamma]^2))+1/(h^2 Sqrt[-1+\[Gamma]^2] (-1+4 \[Gamma]^2)) 4 (-((8 (-1+h^2) \[Alpha]rad (1-2 \[Gamma]^2)^2)/(-1+\[Gamma]))+(9 (-1+h) h (-1+5 \[Gamma]^2))/(Sqrt[-1+\[Gamma]^2] (-1+3 \[Gamma]^2))+(72 (-1+h) h Sqrt[-1+\[Gamma]^2] (-1+5 \[Gamma]^2))/(-1+3 \[Gamma]^2)+(72 (-1+h) h (-1+\[Gamma]^2)^(3/2) (-1+5 \[Gamma]^2))/(-1+3 \[Gamma]^2)+(3 (-1+h^2) \[Alpha]rad (-\[Gamma]+2 \[Gamma]^3)^2)/((-1+\[Gamma])^2 (1+\[Gamma]))+(6 (-1+h^2) \[Alpha]rad \[Gamma] (1-2 \[Gamma]^2)^2 (-3+2 \[Gamma]^2) ArcSinh[Sqrt[-1+\[Gamma]]/Sqrt[2]])/((-1+\[Gamma]) (-1+\[Gamma]^2)^(3/2))-(2 (-1+h^2) (\[Gamma] Sqrt[-1+\[Gamma]^2] (25+14 \[Gamma]^2)+6 (-3-12 \[Gamma]^2+4 \[Gamma]^4) ArcSinh[Sqrt[-1+\[Gamma]]/Sqrt[2]]))/(-1+\[Gamma])))+1/(8 h^3 j^4) 3 \[Pi] (-1+\[Gamma]^2) (-((35 (1-18 \[Gamma]^2+33 \[Gamma]^4))/(8 (-1+\[Gamma]^2)))+1/(144 (-1+\[Gamma])) (-1+h^2) (-24 \[Pi]^2 (12-76 \[Gamma]+129 \[Gamma]^2-60 \[Gamma]^3-30 \[Gamma]^4+25 \[Gamma]^6)+1/(\[Gamma]^7 (-1+\[Gamma]^2)^2) (-45+207 \[Gamma]^2-1471 \[Gamma]^4+13349 \[Gamma]^6-38135 \[Gamma]^7+64424 \[Gamma]^8-32177 \[Gamma]^9-15056 \[Gamma]^10-25145 \[Gamma]^11+27952 \[Gamma]^12+33249 \[Gamma]^13-35360 \[Gamma]^14+4320 \[Gamma]^15+3600 \[Gamma]^16)-(12 \[Gamma] (-3453+10512 \[Gamma]-7142 \[Gamma]^2-5280 \[Gamma]^3+5279 \[Gamma]^4+1008 \[Gamma]^5+48 \[Gamma]^6-1440 \[Gamma]^7+420 \[Gamma]^8) ArcCosh[\[Gamma]])/(-1+\[Gamma]^2)^(5/2)-(18 \[Gamma]^2 (3-2 \[Gamma]^2)^2 (11-30 \[Gamma]^2+35 \[Gamma]^4) ArcCosh[\[Gamma]]^2)/(-1+\[Gamma]^2)^3+(126 (169+380 \[Gamma]^2) EllipticE[(-1+\[Gamma])/(1+\[Gamma])]^2)/(-1+\[Gamma])-(36 (1183+2929 \[Gamma]+2660 \[Gamma]^2+1200 \[Gamma]^3) EllipticE[(-1+\[Gamma])/(1+\[Gamma])] EllipticK[(-1+\[Gamma])/(1+\[Gamma])])/(-1+\[Gamma]^2)+(36 (834+2095 \[Gamma]+1200 \[Gamma]^2) EllipticK[(-1+\[Gamma])/(1+\[Gamma])]^2)/(-1+\[Gamma]^2)+(96 \[Gamma] (-852-283 \[Gamma]^2-140 \[Gamma]^4+75 \[Gamma]^6) Log[\[Gamma]])/(-1+\[Gamma]^2)-(48 (-152-2520 \[Gamma]-136 \[Gamma]^2-739 \[Gamma]^3-612 \[Gamma]^4-416 \[Gamma]^5+75 \[Gamma]^7) Log[(1+\[Gamma])/2])/(-1+\[Gamma]^2)-(576 \[Gamma] (-3+2 \[Gamma]^2) (2+15 \[Gamma]^2) ArcCosh[\[Gamma]] Log[(1+\[Gamma])/2])/(-1+\[Gamma]^2)^(3/2)-36 (-42-228 \[Gamma]-51 \[Gamma]^2-180 \[Gamma]^3-100 \[Gamma]^4+25 \[Gamma]^6) Log[(1+\[Gamma])/2]^2+1/(-1+\[Gamma]^2)^2 24 (3 \[Gamma] Sqrt[-1+\[Gamma]^2] (-33+112 \[Gamma]^2-165 \[Gamma]^4+70 \[Gamma]^6) ArcCosh[\[Gamma]]-(-1+\[Gamma]^2) (-1151+3336 \[Gamma]-3148 \[Gamma]^2+912 \[Gamma]^3-339 \[Gamma]^4+552 \[Gamma]^5-210 \[Gamma]^6+6 (5-76 \[Gamma]+145 \[Gamma]^2+16 \[Gamma]^3-185 \[Gamma]^4+60 \[Gamma]^5+35 \[Gamma]^6) Log[(1+\[Gamma])/2])) Log[1/2 Sqrt[-1+\[Gamma]^2]]-72 (12+76 \[Gamma]+129 \[Gamma]^2+60 \[Gamma]^3-30 \[Gamma]^4+25 \[Gamma]^6) PolyLog[2,(1-\[Gamma])/2]+(288 \[Gamma] (-3+2 \[Gamma]^2) (4-15 \[Gamma]+15 \[Gamma]^2) (PolyLog[2,-Sqrt[((-1+\[Gamma])/(1+\[Gamma]))]]-PolyLog[2,Sqrt[(-1+\[Gamma])/(1+\[Gamma])]]))/((1+\[Gamma]) Sqrt[-1+\[Gamma]^2])-144 (-20-111 \[Gamma]^2-30 \[Gamma]^4+25 \[Gamma]^6) PolyLog[2,(1-\[Gamma])/(1+\[Gamma])]))-1/(768 h^3 j^4) \[Pi] \[Alpha]rad (-1+\[Gamma]^2) (-((1260 (1-18 \[Gamma]^2+33 \[Gamma]^4))/(-1+\[Gamma]^2))+1/(-1+\[Gamma]) 2 (-1+h^2) (-24 \[Pi]^2 (12-76 \[Gamma]+129 \[Gamma]^2-60 \[Gamma]^3-30 \[Gamma]^4+25 \[Gamma]^6)+1/(\[Gamma]^7 (-1+\[Gamma]^2)^2) (-45+207 \[Gamma]^2-1471 \[Gamma]^4+13349 \[Gamma]^6-38135 \[Gamma]^7+64424 \[Gamma]^8-32177 \[Gamma]^9-15056 \[Gamma]^10-25145 \[Gamma]^11+27952 \[Gamma]^12+33249 \[Gamma]^13-35360 \[Gamma]^14+4320 \[Gamma]^15+3600 \[Gamma]^16)-(12 \[Gamma] (-3453+10512 \[Gamma]-7142 \[Gamma]^2-5280 \[Gamma]^3+5279 \[Gamma]^4+1008 \[Gamma]^5+48 \[Gamma]^6-1440 \[Gamma]^7+420 \[Gamma]^8) ArcCosh[\[Gamma]])/(-1+\[Gamma]^2)^(5/2)-(18 \[Gamma]^2 (3-2 \[Gamma]^2)^2 (11-30 \[Gamma]^2+35 \[Gamma]^4) ArcCosh[\[Gamma]]^2)/(-1+\[Gamma]^2)^3+(126 (169+380 \[Gamma]^2) EllipticE[(-1+\[Gamma])/(1+\[Gamma])]^2)/(-1+\[Gamma])-(36 (1183+2929 \[Gamma]+2660 \[Gamma]^2+1200 \[Gamma]^3) EllipticE[(-1+\[Gamma])/(1+\[Gamma])] EllipticK[(-1+\[Gamma])/(1+\[Gamma])])/(-1+\[Gamma]^2)+(36 (834+2095 \[Gamma]+1200 \[Gamma]^2) EllipticK[(-1+\[Gamma])/(1+\[Gamma])]^2)/(-1+\[Gamma]^2)+(96 \[Gamma] (-852-283 \[Gamma]^2-140 \[Gamma]^4+75 \[Gamma]^6) Log[\[Gamma]])/(-1+\[Gamma]^2)-(48 (-152-2520 \[Gamma]-136 \[Gamma]^2-739 \[Gamma]^3-612 \[Gamma]^4-416 \[Gamma]^5+75 \[Gamma]^7) Log[(1+\[Gamma])/2])/(-1+\[Gamma]^2)-(576 \[Gamma] (-3+2 \[Gamma]^2) (2+15 \[Gamma]^2) ArcCosh[\[Gamma]] Log[(1+\[Gamma])/2])/(-1+\[Gamma]^2)^(3/2)-36 (-42-228 \[Gamma]-51 \[Gamma]^2-180 \[Gamma]^3-100 \[Gamma]^4+25 \[Gamma]^6) Log[(1+\[Gamma])/2]^2+1/(-1+\[Gamma]^2)^2 24 (3 \[Gamma] Sqrt[-1+\[Gamma]^2] (-33+112 \[Gamma]^2-165 \[Gamma]^4+70 \[Gamma]^6) ArcCosh[\[Gamma]]-(-1+\[Gamma]^2) (-1151+3336 \[Gamma]-3148 \[Gamma]^2+912 \[Gamma]^3-339 \[Gamma]^4+552 \[Gamma]^5-210 \[Gamma]^6+6 (5-76 \[Gamma]+145 \[Gamma]^2+16 \[Gamma]^3-185 \[Gamma]^4+60 \[Gamma]^5+35 \[Gamma]^6) Log[(1+\[Gamma])/2])) Log[1/2 Sqrt[-1+\[Gamma]^2]]-72 (12+76 \[Gamma]+129 \[Gamma]^2+60 \[Gamma]^3-30 \[Gamma]^4+25 \[Gamma]^6) PolyLog[2,(1-\[Gamma])/2]+(288 \[Gamma] (-3+2 \[Gamma]^2) (4-15 \[Gamma]+15 \[Gamma]^2) (PolyLog[2,-Sqrt[((-1+\[Gamma])/(1+\[Gamma]))]]-PolyLog[2,Sqrt[(-1+\[Gamma])/(1+\[Gamma])]]))/((1+\[Gamma]) Sqrt[-1+\[Gamma]^2])-144 (-20-111 \[Gamma]^2-30 \[Gamma]^4+25 \[Gamma]^6) PolyLog[2,(1-\[Gamma])/(1+\[Gamma])])+1/h^2 (-1+\[Gamma]^2) (1/(-1+\[Gamma]) 8 (-1+h^2) ((-102+2681 \[Gamma]-6210 \[Gamma]^2+10052 \[Gamma]^3-9366 \[Gamma]^4-8491 \[Gamma]^5+15018 \[Gamma]^6+702 \[Gamma]^7-4140 \[Gamma]^8)/(-1+\[Gamma]^2)^(7/2)-1/(2 (-1+\[Gamma]^2)^(7/2)) (-1+h^2) (-947-3177 \[Gamma]+14910 \[Gamma]^2-26710 \[Gamma]^3+18929 \[Gamma]^4+21667 \[Gamma]^5-30840 \[Gamma]^6-2040 \[Gamma]^7+7596 \[Gamma]^8+420 \[Gamma]^9)-(3 \[Gamma] (-3+2 \[Gamma]^2) (96-93 \[Gamma]-768 \[Gamma]^2+432 \[Gamma]^3+1632 \[Gamma]^4-705 \[Gamma]^5-960 \[Gamma]^6+350 \[Gamma]^7) ArcCosh[\[Gamma]])/(-1+\[Gamma]^2)^4-1/(2 (-1+\[Gamma]^2)^4) 3 (-1+h^2) \[Gamma] (-609+525 \[Gamma]+5170 \[Gamma]^2-2786 \[Gamma]^3-13253 \[Gamma]^4+5569 \[Gamma]^5+12688 \[Gamma]^6-4520 \[Gamma]^7-3980 \[Gamma]^8+1260 \[Gamma]^9) ArcCosh[\[Gamma]]+(6 (-1+h^2) \[Gamma] (-3+2 \[Gamma]^2) (-1+2 \[Gamma]^2) (11-30 \[Gamma]^2+35 \[Gamma]^4) ArcSinh[Sqrt[-1+\[Gamma]]/Sqrt[2]])/((-1+\[Gamma])^3 (1+\[Gamma])^4)+(12 \[Gamma]^2 (-3+2 \[Gamma]^2) (-1+2 \[Gamma]^2) (11-30 \[Gamma]^2+35 \[Gamma]^4) ArcSinh[Sqrt[-1+\[Gamma]]/Sqrt[2]])/(-1+\[Gamma]^2)^4+(6 (124-295 \[Gamma]-508 \[Gamma]^2+1200 \[Gamma]^3+216 \[Gamma]^4-755 \[Gamma]^5-240 \[Gamma]^6+210 \[Gamma]^7) Log[(1+\[Gamma])/2])/(-1+\[Gamma]^2)^(5/2)+(3 (-1+h^2) (253-661 \[Gamma]-952 \[Gamma]^2+2632 \[Gamma]^3+189 \[Gamma]^4-1725 \[Gamma]^5-290 \[Gamma]^6+490 \[Gamma]^7) Log[(1+\[Gamma])/2])/(-1+\[Gamma]^2)^(5/2))+1/(4 (-1+\[Gamma])^2) (-1+h^2)^2 (1/(\[Gamma]^9 (-1+\[Gamma]^2)^3) (210+210 \[Gamma]-1065 \[Gamma]^2-1065 \[Gamma]^3+4285 \[Gamma]^4+4285 \[Gamma]^5-15477 \[Gamma]^6-15477 \[Gamma]^7+50137 \[Gamma]^8+84977 \[Gamma]^9-429779 \[Gamma]^10+566017 \[Gamma]^11-196973 \[Gamma]^12-308481 \[Gamma]^13+425825 \[Gamma]^14-144943 \[Gamma]^15-138495 \[Gamma]^16+138105 \[Gamma]^17+65760 \[Gamma]^18-101700 \[Gamma]^19-11340 \[Gamma]^20+22680 \[Gamma]^21)+1/(-1+\[Gamma]^2)^(7/2) 48 \[Gamma] (-477+5139 \[Gamma]-13398 \[Gamma]^2+7182 \[Gamma]^3+9711 \[Gamma]^4-7105 \[Gamma]^5-1968 \[Gamma]^6-188 \[Gamma]^7+1060 \[Gamma]^8+140 \[Gamma]^9) ArcCosh[\[Gamma]]-(72 \[Gamma]^2 (3-2 \[Gamma]^2)^2 (11-30 \[Gamma]^2+35 \[Gamma]^4) ArcCosh[\[Gamma]]^2)/((-1+\[Gamma])^4 (1+\[Gamma])^3)-(48 \[Gamma] (-1447+12629 \[Gamma]^2-3870 \[Gamma]^4+6594 \[Gamma]^6-3555 \[Gamma]^8+945 \[Gamma]^10) Log[\[Gamma]])/((-1+\[Gamma])^3 (1+\[Gamma])^2)+1/((-1+\[Gamma])^3 (1+\[Gamma])^2) 24 (-1444-2845 \[Gamma]+15092 \[Gamma]^2+20791 \[Gamma]^3+7052 \[Gamma]^4-7962 \[Gamma]^5+6972 \[Gamma]^6+16022 \[Gamma]^7-280 \[Gamma]^8-10665 \[Gamma]^9+2835 \[Gamma]^11+60 \[Gamma] Sqrt[-1+\[Gamma]^2] (3+88 \[Gamma]^2-81 \[Gamma]^4+14 \[Gamma]^6) ArcCosh[\[Gamma]]) Log[(1+\[Gamma])/2]-(288 (-37-390 \[Gamma]^2+35 \[Gamma]^4) Log[(1+\[Gamma])/2]^2)/(-1+\[Gamma])+(72 (139+844 \[Gamma]^2+450 \[Gamma]^4-660 \[Gamma]^6+315 \[Gamma]^8) PolyLog[2,(1-\[Gamma])/(1+\[Gamma])])/(-1+\[Gamma])+(36 (395-608 \[Gamma]+2764 \[Gamma]^2-480 \[Gamma]^3+450 \[Gamma]^4-660 \[Gamma]^6+315 \[Gamma]^8) PolyLog[2,(-1+\[Gamma])/(1+\[Gamma])])/(-1+\[Gamma]))+4 h^2 ((315 (1-18 \[Gamma]^2+33 \[Gamma]^4))/(-1+\[Gamma]^2)^2+1/(2 (-1+\[Gamma])) (-1+h^2) ((24 \[Pi]^2 (-12+64 \[Gamma]-65 \[Gamma]^2-5 \[Gamma]^3+25 \[Gamma]^4+25 \[Gamma]^5))/(1+\[Gamma])+1/(\[Gamma]^7 (-1+\[Gamma]^2)^3) (45-207 \[Gamma]^2+1471 \[Gamma]^4-13349 \[Gamma]^6+38135 \[Gamma]^7-64424 \[Gamma]^8+32177 \[Gamma]^9+15056 \[Gamma]^10+25145 \[Gamma]^11-27952 \[Gamma]^12-33249 \[Gamma]^13+35360 \[Gamma]^14-4320 \[Gamma]^15-3600 \[Gamma]^16)+(12 \[Gamma] (-3+2 \[Gamma]^2) (1151-3504 \[Gamma]+3148 \[Gamma]^2-576 \[Gamma]^3+339 \[Gamma]^4-720 \[Gamma]^5+210 \[Gamma]^6) ArcCosh[\[Gamma]])/(-1+\[Gamma]^2)^(7/2)+(18 \[Gamma]^2 (3-2 \[Gamma]^2)^2 (11-30 \[Gamma]^2+35 \[Gamma]^4) ArcCosh[\[Gamma]]^2)/(-1+\[Gamma]^2)^4-(126 (169+380 \[Gamma]^2) EllipticE[(-1+\[Gamma])/(1+\[Gamma])]^2)/((-1+\[Gamma])^2 (1+\[Gamma]))+(36 (1183+2929 \[Gamma]+2660 \[Gamma]^2+1200 \[Gamma]^3) EllipticE[(-1+\[Gamma])/(1+\[Gamma])] EllipticK[(-1+\[Gamma])/(1+\[Gamma])])/(-1+\[Gamma]^2)^2-(36 (834+2095 \[Gamma]+1200 \[Gamma]^2) EllipticK[(-1+\[Gamma])/(1+\[Gamma])]^2)/(-1+\[Gamma]^2)^2-(96 \[Gamma] (-852-283 \[Gamma]^2-140 \[Gamma]^4+75 \[Gamma]^6) Log[\[Gamma]])/(-1+\[Gamma]^2)^2+12 (-((1759+6744 \[Gamma]+3692 \[Gamma]^2+2044 \[Gamma]^3+2787 \[Gamma]^4+1112 \[Gamma]^5+210 \[Gamma]^6-300 \[Gamma]^7)/(-1+\[Gamma]^2)^2)-(3 \[Gamma] (63+768 \[Gamma]^2-645 \[Gamma]^4+70 \[Gamma]^6) ArcCosh[\[Gamma]])/(-1+\[Gamma]^2)^(5/2)) Log[(1+\[Gamma])/2]-(288 (8+19 \[Gamma]+60 \[Gamma]^2+15 \[Gamma]^3) Log[(1+\[Gamma])/2]^2)/(-1+\[Gamma]^2)+12 Log[1/2 (-1+\[Gamma])] ((-1151+3336 \[Gamma]-3148 \[Gamma]^2+912 \[Gamma]^3-339 \[Gamma]^4+552 \[Gamma]^5-210 \[Gamma]^6)/(-1+\[Gamma]^2)^2-(3 \[Gamma] (-3+2 \[Gamma]^2) (11-30 \[Gamma]^2+35 \[Gamma]^4) ArcCosh[\[Gamma]])/(-1+\[Gamma]^2)^(5/2)+(6 (-5+76 \[Gamma]-150 \[Gamma]^2+60 \[Gamma]^3+35 \[Gamma]^4) Log[(1+\[Gamma])/2])/(-1+\[Gamma]^2))+(576 \[Gamma] Sqrt[-1+\[Gamma]^2] (-3+2 \[Gamma]^2) (4-15 \[Gamma]+15 \[Gamma]^2) PolyLog[2,Sqrt[(-1+\[Gamma])/(1+\[Gamma])]])/((-1+\[Gamma])^2 (1+\[Gamma])^3)+(144 (-20-111 \[Gamma]^2-30 \[Gamma]^4+25 \[Gamma]^6) PolyLog[2,(1-\[Gamma])/(1+\[Gamma])])/(-1+\[Gamma]^2)+(72 (12+52 \[Gamma]+\[Gamma]^2-70 \[Gamma]^3-20 \[Gamma]^4+50 \[Gamma]^5-25 \[Gamma]^6-(2 \[Gamma] Sqrt[-1+\[Gamma]^2] (-3+2 \[Gamma]^2) (4-15 \[Gamma]+15 \[Gamma]^2))/(1+\[Gamma])^3) PolyLog[2,(-1+\[Gamma])/(1+\[Gamma])])/(-1+\[Gamma])^2)))))+1/(3 \[Pi] (-1+\[Gamma]^2) (-1+5 \[Gamma]^2)) 20 j^4 p\[Infinity]^2 (-((315 \[Pi] (-1+\[Gamma]^2))/(4 j^4))-(135 (-1+h)^2 \[Pi] (1-5 \[Gamma]^2)^2 (-1+\[Gamma]^2))/(8 h^2 j^4 (1-3 \[Gamma]^2)^2)-(3465 \[Pi] (-1+\[Gamma]^2)^2)/(64 j^4)-(945 (-1+h)^2 \[Pi] (1-5 \[Gamma]^2)^2 (-1+\[Gamma]^2)^2)/(64 h^2 j^4 (1-3 \[Gamma]^2)^2)+(945 (-1+h) \[Pi] (-1+\[Gamma]^2) (-1+5 \[Gamma]^2))/(8 h j^4 (-1+3 \[Gamma]^2))+(2835 (-1+h) \[Pi] (-1+\[Gamma]^2)^2 (-1+5 \[Gamma]^2))/(32 h j^4 (-1+3 \[Gamma]^2))-1/(2 h^2 j^4 (-1+4 \[Gamma]^2)) 15 \[Pi] Sqrt[-1+\[Gamma]^2] (-((8 (-1+h^2) \[Alpha]rad (1-2 \[Gamma]^2)^2)/(-1+\[Gamma]))+(9 (-1+h) h (-1+5 \[Gamma]^2))/(Sqrt[-1+\[Gamma]^2] (-1+3 \[Gamma]^2))+(72 (-1+h) h Sqrt[-1+\[Gamma]^2] (-1+5 \[Gamma]^2))/(-1+3 \[Gamma]^2)+(72 (-1+h) h (-1+\[Gamma]^2)^(3/2) (-1+5 \[Gamma]^2))/(-1+3 \[Gamma]^2)+(3 (-1+h^2) \[Alpha]rad (-\[Gamma]+2 \[Gamma]^3)^2)/((-1+\[Gamma])^2 (1+\[Gamma]))+(6 (-1+h^2) \[Alpha]rad \[Gamma] (1-2 \[Gamma]^2)^2 (-3+2 \[Gamma]^2) ArcSinh[Sqrt[-1+\[Gamma]]/Sqrt[2]])/((-1+\[Gamma]) (-1+\[Gamma]^2)^(3/2))-(2 (-1+h^2) (\[Gamma] Sqrt[-1+\[Gamma]^2] (25+14 \[Gamma]^2)+6 (-3-12 \[Gamma]^2+4 \[Gamma]^4) ArcSinh[Sqrt[-1+\[Gamma]]/Sqrt[2]]))/(-1+\[Gamma]))-1/(16 h^2 j^4 (-1+4 \[Gamma]^2)) 105 \[Pi] (-1+\[Gamma]^2)^(3/2) (-((8 (-1+h^2) \[Alpha]rad (1-2 \[Gamma]^2)^2)/(-1+\[Gamma]))+(9 (-1+h) h (-1+5 \[Gamma]^2))/(Sqrt[-1+\[Gamma]^2] (-1+3 \[Gamma]^2))+(72 (-1+h) h Sqrt[-1+\[Gamma]^2] (-1+5 \[Gamma]^2))/(-1+3 \[Gamma]^2)+(72 (-1+h) h (-1+\[Gamma]^2)^(3/2) (-1+5 \[Gamma]^2))/(-1+3 \[Gamma]^2)+(3 (-1+h^2) \[Alpha]rad (-\[Gamma]+2 \[Gamma]^3)^2)/((-1+\[Gamma])^2 (1+\[Gamma]))+(6 (-1+h^2) \[Alpha]rad \[Gamma] (1-2 \[Gamma]^2)^2 (-3+2 \[Gamma]^2) ArcSinh[Sqrt[-1+\[Gamma]]/Sqrt[2]])/((-1+\[Gamma]) (-1+\[Gamma]^2)^(3/2))-(2 (-1+h^2) (\[Gamma] Sqrt[-1+\[Gamma]^2] (25+14 \[Gamma]^2)+6 (-3-12 \[Gamma]^2+4 \[Gamma]^4) ArcSinh[Sqrt[-1+\[Gamma]]/Sqrt[2]]))/(-1+\[Gamma]))-1/(8 j^4) 3 \[Pi] (70+(9 (-1+h)^2 (1-5 \[Gamma]^2)^2)/(h^2 (1-3 \[Gamma]^2)^2)-(90 (-1+h) (-1+5 \[Gamma]^2))/(h (-1+3 \[Gamma]^2))+1/(h^2 Sqrt[-1+\[Gamma]^2] (-1+4 \[Gamma]^2)) 4 (-((8 (-1+h^2) \[Alpha]rad (1-2 \[Gamma]^2)^2)/(-1+\[Gamma]))+(9 (-1+h) h (-1+5 \[Gamma]^2))/(Sqrt[-1+\[Gamma]^2] (-1+3 \[Gamma]^2))+(72 (-1+h) h Sqrt[-1+\[Gamma]^2] (-1+5 \[Gamma]^2))/(-1+3 \[Gamma]^2)+(72 (-1+h) h (-1+\[Gamma]^2)^(3/2) (-1+5 \[Gamma]^2))/(-1+3 \[Gamma]^2)+(3 (-1+h^2) \[Alpha]rad (-\[Gamma]+2 \[Gamma]^3)^2)/((-1+\[Gamma])^2 (1+\[Gamma]))+(6 (-1+h^2) \[Alpha]rad \[Gamma] (1-2 \[Gamma]^2)^2 (-3+2 \[Gamma]^2) ArcSinh[Sqrt[-1+\[Gamma]]/Sqrt[2]])/((-1+\[Gamma]) (-1+\[Gamma]^2)^(3/2))-(2 (-1+h^2) (\[Gamma] Sqrt[-1+\[Gamma]^2] (25+14 \[Gamma]^2)+6 (-3-12 \[Gamma]^2+4 \[Gamma]^4) ArcSinh[Sqrt[-1+\[Gamma]]/Sqrt[2]]))/(-1+\[Gamma])))-1/(8 h^3 j^4) 3 \[Pi] (-1+\[Gamma]^2) (-((35 (1-18 \[Gamma]^2+33 \[Gamma]^4))/(8 (-1+\[Gamma]^2)))+1/(144 (-1+\[Gamma])) (-1+h^2) (-24 \[Pi]^2 (12-76 \[Gamma]+129 \[Gamma]^2-60 \[Gamma]^3-30 \[Gamma]^4+25 \[Gamma]^6)+1/(\[Gamma]^7 (-1+\[Gamma]^2)^2) (-45+207 \[Gamma]^2-1471 \[Gamma]^4+13349 \[Gamma]^6-38135 \[Gamma]^7+64424 \[Gamma]^8-32177 \[Gamma]^9-15056 \[Gamma]^10-25145 \[Gamma]^11+27952 \[Gamma]^12+33249 \[Gamma]^13-35360 \[Gamma]^14+4320 \[Gamma]^15+3600 \[Gamma]^16)-(12 \[Gamma] (-3453+10512 \[Gamma]-7142 \[Gamma]^2-5280 \[Gamma]^3+5279 \[Gamma]^4+1008 \[Gamma]^5+48 \[Gamma]^6-1440 \[Gamma]^7+420 \[Gamma]^8) ArcCosh[\[Gamma]])/(-1+\[Gamma]^2)^(5/2)-(18 \[Gamma]^2 (3-2 \[Gamma]^2)^2 (11-30 \[Gamma]^2+35 \[Gamma]^4) ArcCosh[\[Gamma]]^2)/(-1+\[Gamma]^2)^3+(126 (169+380 \[Gamma]^2) EllipticE[(-1+\[Gamma])/(1+\[Gamma])]^2)/(-1+\[Gamma])-(36 (1183+2929 \[Gamma]+2660 \[Gamma]^2+1200 \[Gamma]^3) EllipticE[(-1+\[Gamma])/(1+\[Gamma])] EllipticK[(-1+\[Gamma])/(1+\[Gamma])])/(-1+\[Gamma]^2)+(36 (834+2095 \[Gamma]+1200 \[Gamma]^2) EllipticK[(-1+\[Gamma])/(1+\[Gamma])]^2)/(-1+\[Gamma]^2)+(96 \[Gamma] (-852-283 \[Gamma]^2-140 \[Gamma]^4+75 \[Gamma]^6) Log[\[Gamma]])/(-1+\[Gamma]^2)-(48 (-152-2520 \[Gamma]-136 \[Gamma]^2-739 \[Gamma]^3-612 \[Gamma]^4-416 \[Gamma]^5+75 \[Gamma]^7) Log[(1+\[Gamma])/2])/(-1+\[Gamma]^2)-(576 \[Gamma] (-3+2 \[Gamma]^2) (2+15 \[Gamma]^2) ArcCosh[\[Gamma]] Log[(1+\[Gamma])/2])/(-1+\[Gamma]^2)^(3/2)-36 (-42-228 \[Gamma]-51 \[Gamma]^2-180 \[Gamma]^3-100 \[Gamma]^4+25 \[Gamma]^6) Log[(1+\[Gamma])/2]^2+1/(-1+\[Gamma]^2)^2 24 (3 \[Gamma] Sqrt[-1+\[Gamma]^2] (-33+112 \[Gamma]^2-165 \[Gamma]^4+70 \[Gamma]^6) ArcCosh[\[Gamma]]-(-1+\[Gamma]^2) (-1151+3336 \[Gamma]-3148 \[Gamma]^2+912 \[Gamma]^3-339 \[Gamma]^4+552 \[Gamma]^5-210 \[Gamma]^6+6 (5-76 \[Gamma]+145 \[Gamma]^2+16 \[Gamma]^3-185 \[Gamma]^4+60 \[Gamma]^5+35 \[Gamma]^6) Log[(1+\[Gamma])/2])) Log[1/2 Sqrt[-1+\[Gamma]^2]]-72 (12+76 \[Gamma]+129 \[Gamma]^2+60 \[Gamma]^3-30 \[Gamma]^4+25 \[Gamma]^6) PolyLog[2,(1-\[Gamma])/2]+(288 \[Gamma] (-3+2 \[Gamma]^2) (4-15 \[Gamma]+15 \[Gamma]^2) (PolyLog[2,-Sqrt[((-1+\[Gamma])/(1+\[Gamma]))]]-PolyLog[2,Sqrt[(-1+\[Gamma])/(1+\[Gamma])]]))/((1+\[Gamma]) Sqrt[-1+\[Gamma]^2])-144 (-20-111 \[Gamma]^2-30 \[Gamma]^4+25 \[Gamma]^6) PolyLog[2,(1-\[Gamma])/(1+\[Gamma])]))+1/(768 h^3 j^4) \[Pi] \[Alpha]rad (-1+\[Gamma]^2) (-((1260 (1-18 \[Gamma]^2+33 \[Gamma]^4))/(-1+\[Gamma]^2))+1/(-1+\[Gamma]) 2 (-1+h^2) (-24 \[Pi]^2 (12-76 \[Gamma]+129 \[Gamma]^2-60 \[Gamma]^3-30 \[Gamma]^4+25 \[Gamma]^6)+1/(\[Gamma]^7 (-1+\[Gamma]^2)^2) (-45+207 \[Gamma]^2-1471 \[Gamma]^4+13349 \[Gamma]^6-38135 \[Gamma]^7+64424 \[Gamma]^8-32177 \[Gamma]^9-15056 \[Gamma]^10-25145 \[Gamma]^11+27952 \[Gamma]^12+33249 \[Gamma]^13-35360 \[Gamma]^14+4320 \[Gamma]^15+3600 \[Gamma]^16)-(12 \[Gamma] (-3453+10512 \[Gamma]-7142 \[Gamma]^2-5280 \[Gamma]^3+5279 \[Gamma]^4+1008 \[Gamma]^5+48 \[Gamma]^6-1440 \[Gamma]^7+420 \[Gamma]^8) ArcCosh[\[Gamma]])/(-1+\[Gamma]^2)^(5/2)-(18 \[Gamma]^2 (3-2 \[Gamma]^2)^2 (11-30 \[Gamma]^2+35 \[Gamma]^4) ArcCosh[\[Gamma]]^2)/(-1+\[Gamma]^2)^3+(126 (169+380 \[Gamma]^2) EllipticE[(-1+\[Gamma])/(1+\[Gamma])]^2)/(-1+\[Gamma])-(36 (1183+2929 \[Gamma]+2660 \[Gamma]^2+1200 \[Gamma]^3) EllipticE[(-1+\[Gamma])/(1+\[Gamma])] EllipticK[(-1+\[Gamma])/(1+\[Gamma])])/(-1+\[Gamma]^2)+(36 (834+2095 \[Gamma]+1200 \[Gamma]^2) EllipticK[(-1+\[Gamma])/(1+\[Gamma])]^2)/(-1+\[Gamma]^2)+(96 \[Gamma] (-852-283 \[Gamma]^2-140 \[Gamma]^4+75 \[Gamma]^6) Log[\[Gamma]])/(-1+\[Gamma]^2)-(48 (-152-2520 \[Gamma]-136 \[Gamma]^2-739 \[Gamma]^3-612 \[Gamma]^4-416 \[Gamma]^5+75 \[Gamma]^7) Log[(1+\[Gamma])/2])/(-1+\[Gamma]^2)-(576 \[Gamma] (-3+2 \[Gamma]^2) (2+15 \[Gamma]^2) ArcCosh[\[Gamma]] Log[(1+\[Gamma])/2])/(-1+\[Gamma]^2)^(3/2)-36 (-42-228 \[Gamma]-51 \[Gamma]^2-180 \[Gamma]^3-100 \[Gamma]^4+25 \[Gamma]^6) Log[(1+\[Gamma])/2]^2+1/(-1+\[Gamma]^2)^2 24 (3 \[Gamma] Sqrt[-1+\[Gamma]^2] (-33+112 \[Gamma]^2-165 \[Gamma]^4+70 \[Gamma]^6) ArcCosh[\[Gamma]]-(-1+\[Gamma]^2) (-1151+3336 \[Gamma]-3148 \[Gamma]^2+912 \[Gamma]^3-339 \[Gamma]^4+552 \[Gamma]^5-210 \[Gamma]^6+6 (5-76 \[Gamma]+145 \[Gamma]^2+16 \[Gamma]^3-185 \[Gamma]^4+60 \[Gamma]^5+35 \[Gamma]^6) Log[(1+\[Gamma])/2])) Log[1/2 Sqrt[-1+\[Gamma]^2]]-72 (12+76 \[Gamma]+129 \[Gamma]^2+60 \[Gamma]^3-30 \[Gamma]^4+25 \[Gamma]^6) PolyLog[2,(1-\[Gamma])/2]+(288 \[Gamma] (-3+2 \[Gamma]^2) (4-15 \[Gamma]+15 \[Gamma]^2) (PolyLog[2,-Sqrt[((-1+\[Gamma])/(1+\[Gamma]))]]-PolyLog[2,Sqrt[(-1+\[Gamma])/(1+\[Gamma])]]))/((1+\[Gamma]) Sqrt[-1+\[Gamma]^2])-144 (-20-111 \[Gamma]^2-30 \[Gamma]^4+25 \[Gamma]^6) PolyLog[2,(1-\[Gamma])/(1+\[Gamma])])+1/h^2 (-1+\[Gamma]^2) (1/(-1+\[Gamma]) 8 (-1+h^2) ((-102+2681 \[Gamma]-6210 \[Gamma]^2+10052 \[Gamma]^3-9366 \[Gamma]^4-8491 \[Gamma]^5+15018 \[Gamma]^6+702 \[Gamma]^7-4140 \[Gamma]^8)/(-1+\[Gamma]^2)^(7/2)-1/(2 (-1+\[Gamma]^2)^(7/2)) (-1+h^2) (-947-3177 \[Gamma]+14910 \[Gamma]^2-26710 \[Gamma]^3+18929 \[Gamma]^4+21667 \[Gamma]^5-30840 \[Gamma]^6-2040 \[Gamma]^7+7596 \[Gamma]^8+420 \[Gamma]^9)-(3 \[Gamma] (-3+2 \[Gamma]^2) (96-93 \[Gamma]-768 \[Gamma]^2+432 \[Gamma]^3+1632 \[Gamma]^4-705 \[Gamma]^5-960 \[Gamma]^6+350 \[Gamma]^7) ArcCosh[\[Gamma]])/(-1+\[Gamma]^2)^4-1/(2 (-1+\[Gamma]^2)^4) 3 (-1+h^2) \[Gamma] (-609+525 \[Gamma]+5170 \[Gamma]^2-2786 \[Gamma]^3-13253 \[Gamma]^4+5569 \[Gamma]^5+12688 \[Gamma]^6-4520 \[Gamma]^7-3980 \[Gamma]^8+1260 \[Gamma]^9) ArcCosh[\[Gamma]]+(6 (-1+h^2) \[Gamma] (-3+2 \[Gamma]^2) (-1+2 \[Gamma]^2) (11-30 \[Gamma]^2+35 \[Gamma]^4) ArcSinh[Sqrt[-1+\[Gamma]]/Sqrt[2]])/((-1+\[Gamma])^3 (1+\[Gamma])^4)+(12 \[Gamma]^2 (-3+2 \[Gamma]^2) (-1+2 \[Gamma]^2) (11-30 \[Gamma]^2+35 \[Gamma]^4) ArcSinh[Sqrt[-1+\[Gamma]]/Sqrt[2]])/(-1+\[Gamma]^2)^4+(6 (124-295 \[Gamma]-508 \[Gamma]^2+1200 \[Gamma]^3+216 \[Gamma]^4-755 \[Gamma]^5-240 \[Gamma]^6+210 \[Gamma]^7) Log[(1+\[Gamma])/2])/(-1+\[Gamma]^2)^(5/2)+(3 (-1+h^2) (253-661 \[Gamma]-952 \[Gamma]^2+2632 \[Gamma]^3+189 \[Gamma]^4-1725 \[Gamma]^5-290 \[Gamma]^6+490 \[Gamma]^7) Log[(1+\[Gamma])/2])/(-1+\[Gamma]^2)^(5/2))+1/(4 (-1+\[Gamma])^2) (-1+h^2)^2 (1/(\[Gamma]^9 (-1+\[Gamma]^2)^3) (210+210 \[Gamma]-1065 \[Gamma]^2-1065 \[Gamma]^3+4285 \[Gamma]^4+4285 \[Gamma]^5-15477 \[Gamma]^6-15477 \[Gamma]^7+50137 \[Gamma]^8+84977 \[Gamma]^9-429779 \[Gamma]^10+566017 \[Gamma]^11-196973 \[Gamma]^12-308481 \[Gamma]^13+425825 \[Gamma]^14-144943 \[Gamma]^15-138495 \[Gamma]^16+138105 \[Gamma]^17+65760 \[Gamma]^18-101700 \[Gamma]^19-11340 \[Gamma]^20+22680 \[Gamma]^21)+1/(-1+\[Gamma]^2)^(7/2) 48 \[Gamma] (-477+5139 \[Gamma]-13398 \[Gamma]^2+7182 \[Gamma]^3+9711 \[Gamma]^4-7105 \[Gamma]^5-1968 \[Gamma]^6-188 \[Gamma]^7+1060 \[Gamma]^8+140 \[Gamma]^9) ArcCosh[\[Gamma]]-(72 \[Gamma]^2 (3-2 \[Gamma]^2)^2 (11-30 \[Gamma]^2+35 \[Gamma]^4) ArcCosh[\[Gamma]]^2)/((-1+\[Gamma])^4 (1+\[Gamma])^3)-(48 \[Gamma] (-1447+12629 \[Gamma]^2-3870 \[Gamma]^4+6594 \[Gamma]^6-3555 \[Gamma]^8+945 \[Gamma]^10) Log[\[Gamma]])/((-1+\[Gamma])^3 (1+\[Gamma])^2)+1/((-1+\[Gamma])^3 (1+\[Gamma])^2) 24 (-1444-2845 \[Gamma]+15092 \[Gamma]^2+20791 \[Gamma]^3+7052 \[Gamma]^4-7962 \[Gamma]^5+6972 \[Gamma]^6+16022 \[Gamma]^7-280 \[Gamma]^8-10665 \[Gamma]^9+2835 \[Gamma]^11+60 \[Gamma] Sqrt[-1+\[Gamma]^2] (3+88 \[Gamma]^2-81 \[Gamma]^4+14 \[Gamma]^6) ArcCosh[\[Gamma]]) Log[(1+\[Gamma])/2]-(288 (-37-390 \[Gamma]^2+35 \[Gamma]^4) Log[(1+\[Gamma])/2]^2)/(-1+\[Gamma])+(72 (139+844 \[Gamma]^2+450 \[Gamma]^4-660 \[Gamma]^6+315 \[Gamma]^8) PolyLog[2,(1-\[Gamma])/(1+\[Gamma])])/(-1+\[Gamma])+(36 (395-608 \[Gamma]+2764 \[Gamma]^2-480 \[Gamma]^3+450 \[Gamma]^4-660 \[Gamma]^6+315 \[Gamma]^8) PolyLog[2,(-1+\[Gamma])/(1+\[Gamma])])/(-1+\[Gamma]))+4 h^2 ((315 (1-18 \[Gamma]^2+33 \[Gamma]^4))/(-1+\[Gamma]^2)^2+1/(2 (-1+\[Gamma])) (-1+h^2) ((24 \[Pi]^2 (-12+64 \[Gamma]-65 \[Gamma]^2-5 \[Gamma]^3+25 \[Gamma]^4+25 \[Gamma]^5))/(1+\[Gamma])+1/(\[Gamma]^7 (-1+\[Gamma]^2)^3) (45-207 \[Gamma]^2+1471 \[Gamma]^4-13349 \[Gamma]^6+38135 \[Gamma]^7-64424 \[Gamma]^8+32177 \[Gamma]^9+15056 \[Gamma]^10+25145 \[Gamma]^11-27952 \[Gamma]^12-33249 \[Gamma]^13+35360 \[Gamma]^14-4320 \[Gamma]^15-3600 \[Gamma]^16)+(12 \[Gamma] (-3+2 \[Gamma]^2) (1151-3504 \[Gamma]+3148 \[Gamma]^2-576 \[Gamma]^3+339 \[Gamma]^4-720 \[Gamma]^5+210 \[Gamma]^6) ArcCosh[\[Gamma]])/(-1+\[Gamma]^2)^(7/2)+(18 \[Gamma]^2 (3-2 \[Gamma]^2)^2 (11-30 \[Gamma]^2+35 \[Gamma]^4) ArcCosh[\[Gamma]]^2)/(-1+\[Gamma]^2)^4-(126 (169+380 \[Gamma]^2) EllipticE[(-1+\[Gamma])/(1+\[Gamma])]^2)/((-1+\[Gamma])^2 (1+\[Gamma]))+(36 (1183+2929 \[Gamma]+2660 \[Gamma]^2+1200 \[Gamma]^3) EllipticE[(-1+\[Gamma])/(1+\[Gamma])] EllipticK[(-1+\[Gamma])/(1+\[Gamma])])/(-1+\[Gamma]^2)^2-(36 (834+2095 \[Gamma]+1200 \[Gamma]^2) EllipticK[(-1+\[Gamma])/(1+\[Gamma])]^2)/(-1+\[Gamma]^2)^2-(96 \[Gamma] (-852-283 \[Gamma]^2-140 \[Gamma]^4+75 \[Gamma]^6) Log[\[Gamma]])/(-1+\[Gamma]^2)^2+12 (-((1759+6744 \[Gamma]+3692 \[Gamma]^2+2044 \[Gamma]^3+2787 \[Gamma]^4+1112 \[Gamma]^5+210 \[Gamma]^6-300 \[Gamma]^7)/(-1+\[Gamma]^2)^2)-(3 \[Gamma] (63+768 \[Gamma]^2-645 \[Gamma]^4+70 \[Gamma]^6) ArcCosh[\[Gamma]])/(-1+\[Gamma]^2)^(5/2)) Log[(1+\[Gamma])/2]-(288 (8+19 \[Gamma]+60 \[Gamma]^2+15 \[Gamma]^3) Log[(1+\[Gamma])/2]^2)/(-1+\[Gamma]^2)+12 Log[1/2 (-1+\[Gamma])] ((-1151+3336 \[Gamma]-3148 \[Gamma]^2+912 \[Gamma]^3-339 \[Gamma]^4+552 \[Gamma]^5-210 \[Gamma]^6)/(-1+\[Gamma]^2)^2-(3 \[Gamma] (-3+2 \[Gamma]^2) (11-30 \[Gamma]^2+35 \[Gamma]^4) ArcCosh[\[Gamma]])/(-1+\[Gamma]^2)^(5/2)+(6 (-5+76 \[Gamma]-150 \[Gamma]^2+60 \[Gamma]^3+35 \[Gamma]^4) Log[(1+\[Gamma])/2])/(-1+\[Gamma]^2))+(576 \[Gamma] Sqrt[-1+\[Gamma]^2] (-3+2 \[Gamma]^2) (4-15 \[Gamma]+15 \[Gamma]^2) PolyLog[2,Sqrt[(-1+\[Gamma])/(1+\[Gamma])]])/((-1+\[Gamma])^2 (1+\[Gamma])^3)+(144 (-20-111 \[Gamma]^2-30 \[Gamma]^4+25 \[Gamma]^6) PolyLog[2,(1-\[Gamma])/(1+\[Gamma])])/(-1+\[Gamma]^2)+(72 (12+52 \[Gamma]+\[Gamma]^2-70 \[Gamma]^3-20 \[Gamma]^4+50 \[Gamma]^5-25 \[Gamma]^6-(2 \[Gamma] Sqrt[-1+\[Gamma]^2] (-3+2 \[Gamma]^2) (4-15 \[Gamma]+15 \[Gamma]^2))/(1+\[Gamma])^3) PolyLog[2,(-1+\[Gamma])/(1+\[Gamma])])/(-1+\[Gamma])^2)))));


w[5]=\[Alpha]PN(6 \[Gamma]^2+(2579/24-(205 \[Pi]^2)/64) \[Nu]^2-(9 \[Nu]^3)/4+\[Nu] (1717/360+(14173 \[Pi]^2)/6144-(2456 Log[2])/15)-136/3 \[Nu] Log[p\[Infinity]]);


wTQ[6]=1/(64 h^5 \[Nu]) ((-1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2])+(1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2]));


wTQ[7]=-(1/(448 h^6 \[Nu]))(1/(-1+\[Gamma]^2)^2 48 (-10+28329 \[Gamma]+154 \[Gamma]^2+65982 \[Gamma]^3-528 \[Gamma]^4+5628 \[Gamma]^5+704 \[Gamma]^6-728 \[Gamma]^7-320 \[Gamma]^8+224 \[Gamma]^9) \[Nu] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+(175 h (-1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2]))/(-1+7 \[Gamma]^2)+(490 h \[Gamma]^2 (-1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2]))/(-1+7 \[Gamma]^2)+(210 h (-1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2]))/(1-8 \[Gamma]^2+7 \[Gamma]^4)+(175 h (1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2]))/(-1+7 \[Gamma]^2)+(490 h \[Gamma]^2 (1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2]))/(-1+7 \[Gamma]^2)+(210 h (1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2]))/(1-8 \[Gamma]^2+7 \[Gamma]^4)+1/(-1+\[Gamma]^2)^2 256 (2+14042 \[Gamma]+28 \[Gamma]^2+33131 \[Gamma]^3-222 \[Gamma]^4+2744 \[Gamma]^5+352 \[Gamma]^6-364 \[Gamma]^7-160 \[Gamma]^8+112 \[Gamma]^9) \[Nu] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+1/(-1+\[Gamma]^2)^(5/2) 3360 \[Nu] ArcCosh[\[Gamma]] (-(3/2) (33+474 \[Gamma]^2+440 \[Gamma]^4) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-8 (16+237 \[Gamma]^2+220 \[Gamma]^4) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2]))+1/(-1+\[Gamma]^2) 64 (3/2 (-5+72 \[Gamma]^2-192 \[Gamma]^4+160 \[Gamma]^6) ((-1+Sqrt[1-4 \[Nu]]+2 \[Nu]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]-2 \[Nu]) \[Mu]2[2])-4 (1+15 \[Gamma]^2-96 \[Gamma]^4+80 \[Gamma]^6) ((-1+Sqrt[1-4 \[Nu]])^2 \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]])^2 \[Sigma]2[2])));


wTQ[8]=-(1/(112 h^7 (-1+9 \[Gamma]^2)))107 (8+9 p\[Infinity]^2) (-1+\[Gamma]^2) \[Nu] Log[R0] (3 (9-14 \[Gamma]^2+21 \[Gamma]^4) \[Mu]1[2]+3 (9-14 \[Gamma]^2+21 \[Gamma]^4) \[Mu]2[2]+56 (-1-2 \[Gamma]^2+3 \[Gamma]^4) (\[Sigma]1[2]+\[Sigma]2[2]))-1/(112 h^7 (-1+9 \[Gamma]^2)) 107 (8+9 p\[Infinity]^2) (-1+\[Gamma]^2) \[Nu] Log[u] (3 (9-14 \[Gamma]^2+21 \[Gamma]^4) \[Mu]1[2]+3 (9-14 \[Gamma]^2+21 \[Gamma]^4) \[Mu]2[2]+56 (-1-2 \[Gamma]^2+3 \[Gamma]^4) (\[Sigma]1[2]+\[Sigma]2[2]))+1/448 ((107 (-1+\[Gamma]^2)^2 \[Nu] (3 (9-14 \[Gamma]^2+21 \[Gamma]^4) \[Mu]1[2]+3 (9-14 \[Gamma]^2+21 \[Gamma]^4) \[Mu]2[2]+56 (-1-2 \[Gamma]^2+3 \[Gamma]^4) (\[Sigma]1[2]+\[Sigma]2[2])))/(2 h^7 (-1+9 \[Gamma]^2))+1/(8 h^5 (-1+7 \[Gamma]^2) \[Nu]) 9 (-23+39 \[Gamma]^2) ((-1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2])+(1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2]))-1/(8 h^6 (1-10 \[Gamma]^2+21 \[Gamma]^4) \[Nu]) 63 (-1+h) (-1+5 \[Gamma]^2) (1+15 \[Gamma]^2) ((-1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2])+(1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2]))-1/(h^6 (-1+\[Gamma]^2)^(5/2) (-1+8 \[Gamma]^2) \[Nu]) 3 (-9+25 \[Gamma]^2) (-6 Sqrt[-1+\[Gamma]^2] (-10+28329 \[Gamma]+154 \[Gamma]^2+65982 \[Gamma]^3-528 \[Gamma]^4+5628 \[Gamma]^5+704 \[Gamma]^6-728 \[Gamma]^7-320 \[Gamma]^8+224 \[Gamma]^9) \[Nu] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-32 Sqrt[-1+\[Gamma]^2] (2+14042 \[Gamma]+28 \[Gamma]^2+33131 \[Gamma]^3-222 \[Gamma]^4+2744 \[Gamma]^5+352 \[Gamma]^6-364 \[Gamma]^7-160 \[Gamma]^8+112 \[Gamma]^9) \[Nu] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-1/(4 (-1+7 \[Gamma]^2)) 105 h (-1+\[Gamma]^2)^(3/2) ((-1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2])+(1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2]))-1/(-1+7 \[Gamma]^2) 84 h (-1+\[Gamma]^2)^(5/2) ((-1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2])+(1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2]))-1/(-1+7 \[Gamma]^2) 60 h (-1+\[Gamma]^2)^(7/2) ((-1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2])+(1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2]))+210 \[Nu] ArcCosh[\[Gamma]] (3 (33+474 \[Gamma]^2+440 \[Gamma]^4) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+16 (16+237 \[Gamma]^2+220 \[Gamma]^4) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2]))-8 (-1+\[Gamma]^2)^(3/2) (3/2 (-5+72 \[Gamma]^2-192 \[Gamma]^4+160 \[Gamma]^6) ((-1+Sqrt[1-4 \[Nu]]+2 \[Nu]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]-2 \[Nu]) \[Mu]2[2])-4 (1+15 \[Gamma]^2-96 \[Gamma]^4+80 \[Gamma]^6) ((-1+Sqrt[1-4 \[Nu]])^2 \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]])^2 \[Sigma]2[2])))+1/(5 \[Pi] (-1+\[Gamma]^2)^3) 2048 (1/(5376 h^7 (-1+9 \[Gamma]^2)) 34133 \[Pi] (-1+\[Gamma]^2)^4 \[Nu] (3 (9-14 \[Gamma]^2+21 \[Gamma]^4) \[Mu]1[2]+3 (9-14 \[Gamma]^2+21 \[Gamma]^4) \[Mu]2[2]+56 (-1-2 \[Gamma]^2+3 \[Gamma]^4) (\[Sigma]1[2]+\[Sigma]2[2]))+1/(28672 h^7 (-1+9 \[Gamma]^2)) 201053 \[Pi] (-1+\[Gamma]^2)^5 \[Nu] (3 (9-14 \[Gamma]^2+21 \[Gamma]^4) \[Mu]1[2]+3 (9-14 \[Gamma]^2+21 \[Gamma]^4) \[Mu]2[2]+56 (-1-2 \[Gamma]^2+3 \[Gamma]^4) (\[Sigma]1[2]+\[Sigma]2[2]))-1/(128 h^7 (-1+9 \[Gamma]^2)) 535 \[Pi] (-1+\[Gamma]^2)^4 \[Nu] Log[4] (3 (9-14 \[Gamma]^2+21 \[Gamma]^4) \[Mu]1[2]+3 (9-14 \[Gamma]^2+21 \[Gamma]^4) \[Mu]2[2]+56 (-1-2 \[Gamma]^2+3 \[Gamma]^4) (\[Sigma]1[2]+\[Sigma]2[2]))-1/(1024 h^7 (-1+9 \[Gamma]^2)) 4815 \[Pi] (-1+\[Gamma]^2)^5 \[Nu] Log[4] (3 (9-14 \[Gamma]^2+21 \[Gamma]^4) \[Mu]1[2]+3 (9-14 \[Gamma]^2+21 \[Gamma]^4) \[Mu]2[2]+56 (-1-2 \[Gamma]^2+3 \[Gamma]^4) (\[Sigma]1[2]+\[Sigma]2[2]))+1/(1024 h^7) 535 \[Pi] (-1+\[Gamma]^2)^4 \[Nu] (Log[-1+\[Gamma]]+Log[1+\[Gamma]]) (3 (9-14 \[Gamma]^2+21 \[Gamma]^4) \[Mu]1[2]+3 (9-14 \[Gamma]^2+21 \[Gamma]^4) \[Mu]2[2]+56 (-1-2 \[Gamma]^2+3 \[Gamma]^4) (\[Sigma]1[2]+\[Sigma]2[2]))+1/(512 h^7) 535 \[Pi] (-1+\[Gamma]^2)^4 \[Nu] (Log[2]+Log[h]-1/2 Log[-1+\[Gamma]]-1/2 Log[1+\[Gamma]]) (3 (9-14 \[Gamma]^2+21 \[Gamma]^4) (\[Mu]1[2]+\[Mu]2[2])+56 (-1-2 \[Gamma]^2+3 \[Gamma]^4) (\[Sigma]1[2]+\[Sigma]2[2]))-1/(256 h^5 (-1+7 \[Gamma]^2) \[Nu]) 315 \[Pi] (-1+\[Gamma]^2) ((-1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2])+(1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2]))-1/(1024 h^5 (-1+7 \[Gamma]^2) \[Nu]) 8505 \[Pi] (-1+\[Gamma]^2)^2 ((-1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2])+(1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2]))-1/(2048 h^5 (-1+7 \[Gamma]^2) \[Nu]) 31185 \[Pi] (-1+\[Gamma]^2)^3 ((-1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2])+(1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2]))-1/(16384 h^5 (-1+7 \[Gamma]^2) \[Nu]) 135135 \[Pi] (-1+\[Gamma]^2)^4 ((-1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2])+(1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2]))+1/(1024 h^6 (1-10 \[Gamma]^2+21 \[Gamma]^4) \[Nu]) 945 (-1+h) \[Pi] (-1+\[Gamma]^2)^2 (-1+5 \[Gamma]^2) ((-1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2])+(1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2]))+1/(1024 h^6 (1-10 \[Gamma]^2+21 \[Gamma]^4) \[Nu]) 2835 (-1+h) \[Pi] (-1+\[Gamma]^2)^3 (-1+5 \[Gamma]^2) ((-1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2])+(1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2]))+(31185 (-1+h) \[Pi] (-1+\[Gamma]^2)^4 (-1+5 \[Gamma]^2) ((-1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2])+(1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2])))/(16384 h^6 (1-10 \[Gamma]^2+21 \[Gamma]^4) \[Nu])+1/(65536 h^9) \[Pi] \[Alpha]rad (1-Sqrt[1-4 \[Nu]]) (1+Sqrt[1-4 \[Nu]]) (1/(1+\[Gamma])^2 24 (-1+\[Gamma])^2 Sqrt[-1+\[Gamma]^2] (-1060732-2084178 \[Gamma]+21817451 \[Gamma]^2-40421502 \[Gamma]^3+19363836 \[Gamma]^4+19690674 \[Gamma]^5-24584020 \[Gamma]^6+7459586 \[Gamma]^7-172990 \[Gamma]^8-439568 \[Gamma]^9+123385 \[Gamma]^10+159828 \[Gamma]^11+38190 \[Gamma]^12+2520 \[Gamma]^13) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-1/(8 \[Gamma]^15 (1+\[Gamma])) (-1+\[Gamma]) (2207205+6621615 \[Gamma]-13413015 \[Gamma]^2-57896685 \[Gamma]^3+25385220 \[Gamma]^4+236432700 \[Gamma]^5+23275756 \[Gamma]^6-614085612 \[Gamma]^7-237496396 \[Gamma]^8+1153043404 \[Gamma]^9+687678832 \[Gamma]^10-1633590112 \[Gamma]^11-1297519640 \[Gamma]^12+1695890248 \[Gamma]^13+1782397472 \[Gamma]^14-5720888712 \[Gamma]^15+41708173877 \[Gamma]^16-60321056617 \[Gamma]^17+173876412113 \[Gamma]^18+65690264675 \[Gamma]^19+23400922612 \[Gamma]^20+142034220804 \[Gamma]^21-21838987604 \[Gamma]^22+10340296956 \[Gamma]^23+307945594 \[Gamma]^24-134472602 \[Gamma]^25-22673250 \[Gamma]^26-6694302 \[Gamma]^27+145624 \[Gamma]^28+483840 \[Gamma]^29) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+1/((1+\[Gamma])^2 \[Nu]) 24 (-1+\[Gamma]) Sqrt[-1+\[Gamma]^2] (-55886-2454674 \[Gamma]+10980618 \[Gamma]^2-16532781 \[Gamma]^3+6111853 \[Gamma]^4+8721357 \[Gamma]^5-9200825 \[Gamma]^6+2532123 \[Gamma]^7-166525 \[Gamma]^8-143759 \[Gamma]^9+88755 \[Gamma]^10+66214 \[Gamma]^11+9370 \[Gamma]^12) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-360 (-1+\[Gamma])^2 \[Gamma] (1+\[Gamma]) (2247+897 \[Gamma]-11962 \[Gamma]^2-3118 \[Gamma]^3+25951 \[Gamma]^4+5817 \[Gamma]^5-26720 \[Gamma]^6-4648 \[Gamma]^7+9380 \[Gamma]^8+1260 \[Gamma]^9) ArcCosh[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+1/(1+\[Gamma])^2 120 (-1+\[Gamma]) \[Gamma] Sqrt[-1+\[Gamma]^2] (1516410-10679754 \[Gamma]+26857671 \[Gamma]^2-28233592 \[Gamma]^3+3779026 \[Gamma]^4+18109576 \[Gamma]^5-15274322 \[Gamma]^6+3872708 \[Gamma]^7+291686 \[Gamma]^8-211822 \[Gamma]^9-53949 \[Gamma]^10+37604 \[Gamma]^11+15638 \[Gamma]^12) ArcCosh[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-1/\[Nu] 360 \[Gamma] (-1+\[Gamma]^2) (1056+381 \[Gamma]-5696 \[Gamma]^2-1274 \[Gamma]^3+12448 \[Gamma]^4+2381 \[Gamma]^5-12800 \[Gamma]^6-1764 \[Gamma]^7+4480 \[Gamma]^8+420 \[Gamma]^9) ArcCosh[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-6300 (-1+\[Gamma]) \[Gamma]^2 (1+\[Gamma])^2 (3-2 \[Gamma]^2)^2 (9-14 \[Gamma]^2+21 \[Gamma]^4) ArcCosh[\[Gamma]]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+1/(-1+\[Gamma]) 480 \[Gamma] (-3274897-48999372 \[Gamma]^2-102844126 \[Gamma]^4-37671300 \[Gamma]^6-434425 \[Gamma]^8-53160 \[Gamma]^10+10080 \[Gamma]^12) Log[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-100800 (-1+\[Gamma])^4 (1+\[Gamma])^5 (9-14 \[Gamma]^2+21 \[Gamma]^4) Log[(1+\[Gamma])/2]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-1440 (-1+\[Gamma])^4 (1+\[Gamma])^2 Sqrt[-1+\[Gamma]^2] (133+432 \[Gamma]-144 \[Gamma]^2-984 \[Gamma]^3+21 \[Gamma]^4+1400 \[Gamma]^5+630 \[Gamma]^6) (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+1/(-1+\[Gamma]) 480 (1+\[Gamma])^4 (-254814-2256502 \[Gamma]-6463873 \[Gamma]^2-8580260 \[Gamma]^3-5498524 \[Gamma]^4-1270972 \[Gamma]^5+123406 \[Gamma]^6+57020 \[Gamma]^7+1218 \[Gamma]^8-22918 \[Gamma]^9+7819 \[Gamma]^10) (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-1/\[Nu] 1440 (-1+\[Gamma]^2)^(5/2) (-44-127 \[Gamma]+208 \[Gamma]^2+340 \[Gamma]^3-380 \[Gamma]^4-567 \[Gamma]^5+280 \[Gamma]^6+210 \[Gamma]^7) (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-50400 (-1+\[Gamma])^2 \[Gamma] (1+\[Gamma])^3 Sqrt[-1+\[Gamma]^2] (-27+60 \[Gamma]^2-91 \[Gamma]^4+42 \[Gamma]^6) ArcCosh[\[Gamma]] (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-100800 (-1+\[Gamma])^4 (1+\[Gamma])^5 (9-14 \[Gamma]^2+21 \[Gamma]^4) PolyLog[2,(1-\[Gamma])/(1+\[Gamma])] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-100800 (-1+\[Gamma])^4 (1+\[Gamma])^5 (9-14 \[Gamma]^2+21 \[Gamma]^4) PolyLog[2,(-1+\[Gamma])/(1+\[Gamma])] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-1/(1+\[Gamma])^2 24 (-1+\[Gamma])^2 Sqrt[-1+\[Gamma]^2] (-302204+1052966 \[Gamma]+447325 \[Gamma]^2-5647354 \[Gamma]^3+6604732 \[Gamma]^4+8254 \[Gamma]^5-3899732 \[Gamma]^6+2554630 \[Gamma]^7-1460514 \[Gamma]^8+133916 \[Gamma]^9+337223 \[Gamma]^10+48028 \[Gamma]^11-18030 \[Gamma]^12+2520 \[Gamma]^13) Sqrt[1-4 \[Nu]] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+1/(8 \[Gamma]^15 (1+\[Gamma])) (-1+\[Gamma])^2 (-5360355-10720710 \[Gamma]+35977095 \[Gamma]^2+82674900 \[Gamma]^3-112097160 \[Gamma]^4-306869220 \[Gamma]^5+215558504 \[Gamma]^6+737986228 \[Gamma]^7-275923848 \[Gamma]^8-1289833924 \[Gamma]^9+208650492 \[Gamma]^10+1707134908 \[Gamma]^11-5302268 \[Gamma]^12-1717739444 \[Gamma]^13-320311908 \[Gamma]^14+3348289764 \[Gamma]^15-20167729199 \[Gamma]^16+26584785270 \[Gamma]^17-74777093957 \[Gamma]^18+19954352952 \[Gamma]^19-26647649428 \[Gamma]^20-7916306600 \[Gamma]^21+3739130260 \[Gamma]^22-517837960 \[Gamma]^23+67693746 \[Gamma]^24-12422572 \[Gamma]^25-8820182 \[Gamma]^26+2273576 \[Gamma]^27+483840 \[Gamma]^28) Sqrt[1-4 \[Nu]] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+1/((1+\[Gamma])^2 \[Nu]) 24 (-1+\[Gamma]) Sqrt[-1+\[Gamma]^2] (137422-454878 \[Gamma]-343650 \[Gamma]^2+2755247 \[Gamma]^3-2897191 \[Gamma]^4-303407 \[Gamma]^5+1768291 \[Gamma]^6-983985 \[Gamma]^7+658027 \[Gamma]^8-49463 \[Gamma]^9-181869 \[Gamma]^10-35194 \[Gamma]^11+9370 \[Gamma]^12) Sqrt[1-4 \[Nu]] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-360 (-1+\[Gamma])^2 \[Gamma] (1+\[Gamma]) (-1977+897 \[Gamma]+10822 \[Gamma]^2-3118 \[Gamma]^3-23841 \[Gamma]^4+5817 \[Gamma]^5+24480 \[Gamma]^6-4648 \[Gamma]^7-8540 \[Gamma]^8+1260 \[Gamma]^9) Sqrt[1-4 \[Nu]] ArcCosh[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+1/(1+\[Gamma])^2 120 (-1+\[Gamma])^2 \[Gamma] Sqrt[-1+\[Gamma]^2] (56826-451704 \[Gamma]+1459695 \[Gamma]^2-1930543 \[Gamma]^3+617201 \[Gamma]^4+999311 \[Gamma]^5-969457 \[Gamma]^6+338565 \[Gamma]^7-126607 \[Gamma]^8-32067 \[Gamma]^9+36582 \[Gamma]^10+15638 \[Gamma]^11) Sqrt[1-4 \[Nu]] ArcCosh[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-1/\[Nu] 360 \[Gamma] (-1+\[Gamma]^2) (-1056+381 \[Gamma]+5696 \[Gamma]^2-1274 \[Gamma]^3-12448 \[Gamma]^4+2381 \[Gamma]^5+12800 \[Gamma]^6-1764 \[Gamma]^7-4480 \[Gamma]^8+420 \[Gamma]^9) Sqrt[1-4 \[Nu]] ArcCosh[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-6300 (-1+\[Gamma])^2 \[Gamma]^2 (1+\[Gamma]) (3-2 \[Gamma]^2)^2 (9-14 \[Gamma]^2+21 \[Gamma]^4) Sqrt[1-4 \[Nu]] ArcCosh[\[Gamma]]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+1/(1+\[Gamma]) 480 \[Gamma] (-2514295-25829364 \[Gamma]^2-42008554 \[Gamma]^4-10894140 \[Gamma]^6+647393 \[Gamma]^8-40920 \[Gamma]^10+7560 \[Gamma]^12) Sqrt[1-4 \[Nu]] Log[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-100800 (-1+\[Gamma])^5 (1+\[Gamma])^4 (9-14 \[Gamma]^2+21 \[Gamma]^4) Sqrt[1-4 \[Nu]] Log[(1+\[Gamma])/2]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-1440 (-1+\[Gamma])^3 (1+\[Gamma])^2 Sqrt[-1+\[Gamma]^2] (43-299 \[Gamma]-256 \[Gamma]^2+840 \[Gamma]^3+515 \[Gamma]^4-1379 \[Gamma]^5-350 \[Gamma]^6+630 \[Gamma]^7) Sqrt[1-4 \[Nu]] (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+480 (1+\[Gamma])^3 (-269598-1435042 \[Gamma]-3174289 \[Gamma]^2-3448916 \[Gamma]^3-1748812 \[Gamma]^4-173116 \[Gamma]^5+126526 \[Gamma]^6+60860 \[Gamma]^7-2478 \[Gamma]^8-21994 \[Gamma]^9+7819 \[Gamma]^10) Sqrt[1-4 \[Nu]] (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-1/\[Nu] 1440 (-1+\[Gamma]^2)^(5/2) (44-127 \[Gamma]-208 \[Gamma]^2+340 \[Gamma]^3+380 \[Gamma]^4-567 \[Gamma]^5-280 \[Gamma]^6+210 \[Gamma]^7) Sqrt[1-4 \[Nu]] (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-50400 (-1+\[Gamma])^3 \[Gamma] (1+\[Gamma])^2 Sqrt[-1+\[Gamma]^2] (-27+60 \[Gamma]^2-91 \[Gamma]^4+42 \[Gamma]^6) Sqrt[1-4 \[Nu]] ArcCosh[\[Gamma]] (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-100800 (-1+\[Gamma])^5 (1+\[Gamma])^4 (9-14 \[Gamma]^2+21 \[Gamma]^4) Sqrt[1-4 \[Nu]] PolyLog[2,(1-\[Gamma])/(1+\[Gamma])] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-100800 (-1+\[Gamma])^5 (1+\[Gamma])^4 (9-14 \[Gamma]^2+21 \[Gamma]^4) Sqrt[1-4 \[Nu]] PolyLog[2,(-1+\[Gamma])/(1+\[Gamma])] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+1/(1+\[Gamma])^2 32 (-1+\[Gamma])^3 Sqrt[-1+\[Gamma]^2] (2181667+6404941 \[Gamma]-36938100 \[Gamma]^2+43771868 \[Gamma]^3+4282980 \[Gamma]^4-35399380 \[Gamma]^5+14122750 \[Gamma]^6-460366 \[Gamma]^7-124007 \[Gamma]^8+612167 \[Gamma]^9+323670 \[Gamma]^10+46770 \[Gamma]^11) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+1/(3 \[Gamma]^15 (1+\[Gamma])) (-1+\[Gamma]) (1576575+4729725 \[Gamma]+731115 \[Gamma]^2-10419255 \[Gamma]^3-33513480 \[Gamma]^4-68551560 \[Gamma]^5+77768040 \[Gamma]^6+405445320 \[Gamma]^7+36326368 \[Gamma]^8-1029588816 \[Gamma]^9-501785860 \[Gamma]^10+1619735236 \[Gamma]^11+1218296316 \[Gamma]^12-1706102620 \[Gamma]^13-1769562932 \[Gamma]^14+4216709348 \[Gamma]^15-33389375477 \[Gamma]^16+43082616001 \[Gamma]^17-158618000241 \[Gamma]^18-62704676459 \[Gamma]^19-41033860972 \[Gamma]^20-126586618548 \[Gamma]^21+16028664260 \[Gamma]^22-9777080004 \[Gamma]^23-109974818 \[Gamma]^24+104542634 \[Gamma]^25+2499474 \[Gamma]^26+10720758 \[Gamma]^27+4262192 \[Gamma]^28) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+1/((1+\[Gamma])^2 \[Nu]) 32 (-1+\[Gamma])^2 Sqrt[-1+\[Gamma]^2] (159376+5101153 \[Gamma]-16790960 \[Gamma]^2+16161104 \[Gamma]^3+3650160 \[Gamma]^4-13842940 \[Gamma]^5+4716960 \[Gamma]^6-244358 \[Gamma]^7+80784 \[Gamma]^8+331051 \[Gamma]^9+141760 \[Gamma]^10+15590 \[Gamma]^11) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-960 (-1+\[Gamma])^3 \[Gamma] (1+\[Gamma])^2 (1065+399 \[Gamma]+4195 \[Gamma]^2+1981 \[Gamma]^3-17340 \[Gamma]^4-3388 \[Gamma]^5+9380 \[Gamma]^6+1260 \[Gamma]^7) ArcCosh[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+1/(1+\[Gamma])^2 160 (-1+\[Gamma])^2 \[Gamma] Sqrt[-1+\[Gamma]^2] (-2995521+18214239 \[Gamma]-35234732 \[Gamma]^2+21559252 \[Gamma]^3+13728184 \[Gamma]^4-22768280 \[Gamma]^5+7837418 \[Gamma]^6+193642 \[Gamma]^7-421383 \[Gamma]^8-35959 \[Gamma]^9+84434 \[Gamma]^10+26866 \[Gamma]^11) ArcCosh[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-1/\[Nu] 960 \[Gamma] (-1+\[Gamma]^2)^2 (480+147 \[Gamma]+2080 \[Gamma]^2+973 \[Gamma]^3-8320 \[Gamma]^4-1344 \[Gamma]^5+4480 \[Gamma]^6+420 \[Gamma]^7) ArcCosh[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-117600 (-1+\[Gamma])^2 \[Gamma]^2 (1+\[Gamma])^3 (3-2 \[Gamma]^2)^2 (1+3 \[Gamma]^2) ArcCosh[\[Gamma]]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+1/(-1+\[Gamma]) 1280 \[Gamma] (-3243553-48728812 \[Gamma]^2-102884462 \[Gamma]^4-37639876 \[Gamma]^6-441721 \[Gamma]^8-53160 \[Gamma]^10+10080 \[Gamma]^12) Log[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-1881600 (-1+\[Gamma])^5 (1+\[Gamma])^6 (1+3 \[Gamma]^2) Log[(1+\[Gamma])/2]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-3840 (-1+\[Gamma]^2)^(7/2) (75+58 \[Gamma]+102 \[Gamma]^2+514 \[Gamma]^3-1519 \[Gamma]^4+140 \[Gamma]^5+630 \[Gamma]^6) (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+1/(-1+\[Gamma]) 640 (1+\[Gamma])^4 (-502667-4476576 \[Gamma]-12841803 \[Gamma]^2-17216112 \[Gamma]^3-11037830 \[Gamma]^4-2496152 \[Gamma]^5+248306 \[Gamma]^6+108160 \[Gamma]^7-7119 \[Gamma]^8-37016 \[Gamma]^9+13433 \[Gamma]^10) (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-1/\[Nu] 3840 (-1+\[Gamma]^2)^(7/2) (-20-49 \[Gamma]-100 \[Gamma]^2-357 \[Gamma]^3+280 \[Gamma]^4+210 \[Gamma]^5) (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-940800 \[Gamma] (-1+\[Gamma]^2)^(7/2) (-3-3 \[Gamma]-7 \[Gamma]^2-7 \[Gamma]^3+6 \[Gamma]^4+6 \[Gamma]^5) ArcCosh[\[Gamma]] (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-1881600 (-1+\[Gamma])^5 (1+\[Gamma])^6 (1+3 \[Gamma]^2) PolyLog[2,(1-\[Gamma])/(1+\[Gamma])] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-1881600 (-1+\[Gamma])^5 (1+\[Gamma])^6 (1+3 \[Gamma]^2) PolyLog[2,(-1+\[Gamma])/(1+\[Gamma])] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+1/(1+\[Gamma])^2 32 (-1+\[Gamma])^3 Sqrt[-1+\[Gamma]^2] (-670877+1202309 \[Gamma]+2152468 \[Gamma]^2-8465116 \[Gamma]^3+5166044 \[Gamma]^4+4934436 \[Gamma]^5-3103738 \[Gamma]^6+1945994 \[Gamma]^7-1055167 \[Gamma]^8-801033 \[Gamma]^9-69530 \[Gamma]^10+46770 \[Gamma]^11) Sqrt[1-4 \[Nu]] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+1/(3 \[Gamma]^15 (1+\[Gamma])) (-1+\[Gamma])^2 (-1576575-3153150 \[Gamma]+15727635 \[Gamma]^2+34608420 \[Gamma]^3-71251740 \[Gamma]^4-177111900 \[Gamma]^5+185225460 \[Gamma]^6+547562820 \[Gamma]^7-291130148 \[Gamma]^8-1129823116 \[Gamma]^9+252136848 \[Gamma]^10+1634096812 \[Gamma]^11-33656488 \[Gamma]^12-1701409788 \[Gamma]^13-316067792 \[Gamma]^14+1878435532 \[Gamma]^15-10623845175 \[Gamma]^16-176274506 \[Gamma]^17-32729755525 \[Gamma]^18-19332163504 \[Gamma]^19-5039546820 \[Gamma]^20-14052526344 \[Gamma]^21+4103005892 \[Gamma]^22-326943584 \[Gamma]^23+53795682 \[Gamma]^24-24457420 \[Gamma]^25-5564678 \[Gamma]^26+4262192 \[Gamma]^27) Sqrt[1-4 \[Nu]] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+1/((1+\[Gamma])^2 \[Nu]) 32 (-1+\[Gamma])^2 Sqrt[-1+\[Gamma]^2] (-307856+474657 \[Gamma]+1164744 \[Gamma]^2-3992848 \[Gamma]^3+2074552 \[Gamma]^4+2575108 \[Gamma]^5-1109704 \[Gamma]^6+831322 \[Gamma]^7-511096 \[Gamma]^8-438549 \[Gamma]^9-67440 \[Gamma]^10+15590 \[Gamma]^11) Sqrt[1-4 \[Nu]] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-960 (-1+\[Gamma])^3 \[Gamma] (1+\[Gamma])^2 (-855+399 \[Gamma]-4125 \[Gamma]^2+1981 \[Gamma]^3+15940 \[Gamma]^4-3388 \[Gamma]^5-8540 \[Gamma]^6+1260 \[Gamma]^7) Sqrt[1-4 \[Nu]] ArcCosh[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+1/(1+\[Gamma])^2 160 (-1+\[Gamma])^3 \[Gamma] Sqrt[-1+\[Gamma]^2] (-114369+883080 \[Gamma]-1868588 \[Gamma]^2+1904280 \[Gamma]^3+434776 \[Gamma]^4-1568808 \[Gamma]^5+478970 \[Gamma]^6-192328 \[Gamma]^7+23401 \[Gamma]^8+86800 \[Gamma]^9+26866 \[Gamma]^10) Sqrt[1-4 \[Nu]] ArcCosh[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-1/\[Nu] 960 \[Gamma] (-1+\[Gamma]^2)^2 (-480+147 \[Gamma]-2080 \[Gamma]^2+973 \[Gamma]^3+8320 \[Gamma]^4-1344 \[Gamma]^5-4480 \[Gamma]^6+420 \[Gamma]^7) Sqrt[1-4 \[Nu]] ArcCosh[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-117600 (-1+\[Gamma])^3 \[Gamma]^2 (1+\[Gamma])^2 (3-2 \[Gamma]^2)^2 (1+3 \[Gamma]^2) Sqrt[1-4 \[Nu]] ArcCosh[\[Gamma]]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+1/(1+\[Gamma]) 1280 \[Gamma] (-2511847-25712212 \[Gamma]^2-42065882 \[Gamma]^4-10867324 \[Gamma]^6+641249 \[Gamma]^8-40920 \[Gamma]^10+7560 \[Gamma]^12) Sqrt[1-4 \[Nu]] Log[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-1881600 (-1+\[Gamma])^6 (1+\[Gamma])^5 (1+3 \[Gamma]^2) Sqrt[1-4 \[Nu]] Log[(1+\[Gamma])/2]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-3840 (-1+\[Gamma]^2)^(7/2) (-5+138 \[Gamma]-298 \[Gamma]^2+914 \[Gamma]^3-399 \[Gamma]^4-980 \[Gamma]^5+630 \[Gamma]^6) Sqrt[1-4 \[Nu]] (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+640 (1+\[Gamma])^3 (-533963-2887704 \[Gamma]-6250347 \[Gamma]^2-6965136 \[Gamma]^3-3532838 \[Gamma]^4-301496 \[Gamma]^5+254546 \[Gamma]^6+115840 \[Gamma]^7-14511 \[Gamma]^8-35168 \[Gamma]^9+13433 \[Gamma]^10) Sqrt[1-4 \[Nu]] (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-1/\[Nu] 3840 (-1+\[Gamma]^2)^(7/2) (20-49 \[Gamma]+100 \[Gamma]^2-357 \[Gamma]^3-280 \[Gamma]^4+210 \[Gamma]^5) Sqrt[1-4 \[Nu]] (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-940800 \[Gamma] (-1+\[Gamma]^2)^(7/2) (3-3 \[Gamma]+7 \[Gamma]^2-7 \[Gamma]^3-6 \[Gamma]^4+6 \[Gamma]^5) Sqrt[1-4 \[Nu]] ArcCosh[\[Gamma]] (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-1881600 (-1+\[Gamma])^6 (1+\[Gamma])^5 (1+3 \[Gamma]^2) Sqrt[1-4 \[Nu]] PolyLog[2,(1-\[Gamma])/(1+\[Gamma])] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-1881600 (-1+\[Gamma])^6 (1+\[Gamma])^5 (1+3 \[Gamma]^2) Sqrt[1-4 \[Nu]] PolyLog[2,(-1+\[Gamma])/(1+\[Gamma])] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2]))+1/(315392 h^7) \[Pi] (1/(8 \[Gamma]^13 (1+\[Gamma])) (-1+\[Gamma]) (-33617430-67234860 \[Gamma]+247886100 \[Gamma]^2+563007060 \[Gamma]^3-850019170 \[Gamma]^4-2263045400 \[Gamma]^5+1882090980 \[Gamma]^6+6027227360 \[Gamma]^7-2983103046 \[Gamma]^8-11993433452 \[Gamma]^9+2524949812 \[Gamma]^10+17043333076 \[Gamma]^11-8761277910 \[Gamma]^12+111414467369 \[Gamma]^13-912990167218 \[Gamma]^14+885753505024 \[Gamma]^15-867517753198 \[Gamma]^16-406197826559 \[Gamma]^17+1148235434316 \[Gamma]^18-302543853048 \[Gamma]^19+138000207964 \[Gamma]^20+6719750315 \[Gamma]^21+716126810 \[Gamma]^22-352230480 \[Gamma]^23-478627450 \[Gamma]^24+2030875 \[Gamma]^25) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-(4851 (-1+\[Gamma]^2) (59-1666 \[Gamma]^2+8484 \[Gamma]^4-15246 \[Gamma]^6+9009 \[Gamma]^8) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2]))/\[Nu]-1/(1+\[Gamma])^2 16170 (-1+\[Gamma]) \[Gamma] Sqrt[-1+\[Gamma]^2] (-569376+2264100 \[Gamma]-3111051 \[Gamma]^2+956111 \[Gamma]^3+1696115 \[Gamma]^4-1708879 \[Gamma]^5+442985 \[Gamma]^6+58419 \[Gamma]^7-17023 \[Gamma]^8-12777 \[Gamma]^9+1422 \[Gamma]^10+1874 \[Gamma]^11) ArcCosh[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+121275 \[Gamma]^2 (3-2 \[Gamma]^2)^2 (-1+\[Gamma]^2) (9-14 \[Gamma]^2+21 \[Gamma]^4) ArcCosh[\[Gamma]]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-84 (1+\[Gamma]) (22925826+450810229 \[Gamma]^2+628250544 \[Gamma]^4+45459705 \[Gamma]^6-2055200 \[Gamma]^8+268800 \[Gamma]^10) EllipticE[(-1+\[Gamma])/(1+\[Gamma])]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+168 (1+\[Gamma]) (22925826+62403757 \[Gamma]+388406472 \[Gamma]^2+193363794 \[Gamma]^3+434886750 \[Gamma]^4+32232225 \[Gamma]^5+13227480 \[Gamma]^6-1853600 \[Gamma]^7-201600 \[Gamma]^8+268800 \[Gamma]^9) EllipticE[(-1+\[Gamma])/(1+\[Gamma])] EllipticK[(-1+\[Gamma])/(1+\[Gamma])] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-84 (1+\[Gamma]) (27713701+115231764 \[Gamma]+379833714 \[Gamma]^2+288641340 \[Gamma]^3+309722025 \[Gamma]^4+26152560 \[Gamma]^5-1500800 \[Gamma]^6-403200 \[Gamma]^7+268800 \[Gamma]^8) EllipticK[(-1+\[Gamma])/(1+\[Gamma])]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-16170 (-1+\[Gamma])^3 (189792-754826 \[Gamma]+1163167 \[Gamma]^2-822047 \[Gamma]^3+210703 \[Gamma]^4+21945 \[Gamma]^5-8159 \[Gamma]^6-5613 \[Gamma]^7+1173 \[Gamma]^8+1693 \[Gamma]^9+252 \[Gamma]^10) (Log[2]-Log[-1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+242550 \[Gamma] (-1+\[Gamma]^2)^(5/2) (-27+60 \[Gamma]^2-91 \[Gamma]^4+42 \[Gamma]^6) ArcCosh[\[Gamma]] (Log[2]-Log[-1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-258720 \[Gamma] (-205817-961361 \[Gamma]^2-491410 \[Gamma]^4+6134 \[Gamma]^6-1365 \[Gamma]^8+315 \[Gamma]^10) Log[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+970200 (-1+\[Gamma]^2)^4 (9-14 \[Gamma]^2+21 \[Gamma]^4) Log[(1+\[Gamma])/2]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+2310 (1+\[Gamma])^3 (3026397+11715975 \[Gamma]+17253403 \[Gamma]^2+11262411 \[Gamma]^3+2195093 \[Gamma]^4-430651 \[Gamma]^5-145131 \[Gamma]^6+70777 \[Gamma]^7+36666 \[Gamma]^8-27216 \[Gamma]^9+1764 \[Gamma]^10) (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+727650 \[Gamma] (-1+\[Gamma]^2)^(5/2) (-27+60 \[Gamma]^2-91 \[Gamma]^4+42 \[Gamma]^6) ArcCosh[\[Gamma]] (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+970200 (-1+\[Gamma]^2)^4 (9-14 \[Gamma]^2+21 \[Gamma]^4) (Log[2]-Log[-1+\[Gamma]]) (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+1940400 (-1+\[Gamma]^2)^4 (9-14 \[Gamma]^2+21 \[Gamma]^4) PolyLog[2,(1-\[Gamma])/(1+\[Gamma])] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+242550 \[Gamma] (-1+\[Gamma]^2)^(5/2) (-27+60 \[Gamma]^2-91 \[Gamma]^4+42 \[Gamma]^6) (4 PolyLog[2,Sqrt[(-1+\[Gamma])/(1+\[Gamma])]]-PolyLog[2,(-1+\[Gamma])/(1+\[Gamma])]) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-1/(8 \[Gamma]^13 (1+\[Gamma])) (-1+\[Gamma]) (78440670+156881340 \[Gamma]-465210900 \[Gamma]^2-1087303140 \[Gamma]^3+1325417170 \[Gamma]^4+3738137480 \[Gamma]^5-2422298340 \[Gamma]^6-8582734160 \[Gamma]^7+2987785878 \[Gamma]^8+14558305916 \[Gamma]^9-1784777764 \[Gamma]^10-18127861444 \[Gamma]^11+3628298982 \[Gamma]^12+30756177415 \[Gamma]^13+192696756178 \[Gamma]^14+560502693776 \[Gamma]^15+441652320310 \[Gamma]^16+848011113887 \[Gamma]^17+523864075716 \[Gamma]^18-44948371080 \[Gamma]^19+123193107524 \[Gamma]^20-9454453643 \[Gamma]^21-1485541274 \[Gamma]^22-369941712 \[Gamma]^23+15942010 \[Gamma]^24+128364005 \[Gamma]^25) Sqrt[1-4 \[Nu]] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+1/\[Nu] 4851 (-1+\[Gamma]^2) (59-1666 \[Gamma]^2+8484 \[Gamma]^4-15246 \[Gamma]^6+9009 \[Gamma]^8) Sqrt[1-4 \[Nu]] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-1/(1+\[Gamma])^2 16170 (-1+\[Gamma]) \[Gamma] Sqrt[-1+\[Gamma]^2] (16416-101964 \[Gamma]+269349 \[Gamma]^2-300289 \[Gamma]^3+48323 \[Gamma]^4+188225 \[Gamma]^5-145255 \[Gamma]^6+38019 \[Gamma]^7-14863 \[Gamma]^8-2697 \[Gamma]^9+4782 \[Gamma]^10+1874 \[Gamma]^11) Sqrt[1-4 \[Nu]] ArcCosh[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+121275 \[Gamma]^2 (3-2 \[Gamma]^2)^2 (-1+\[Gamma]^2) (9-14 \[Gamma]^2+21 \[Gamma]^4) Sqrt[1-4 \[Nu]] ArcCosh[\[Gamma]]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+84 (1+\[Gamma]) (22925826+450810229 \[Gamma]^2+628250544 \[Gamma]^4+45459705 \[Gamma]^6-2055200 \[Gamma]^8+268800 \[Gamma]^10) Sqrt[1-4 \[Nu]] EllipticE[(-1+\[Gamma])/(1+\[Gamma])]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-168 (1+\[Gamma]) (22925826+62403757 \[Gamma]+388406472 \[Gamma]^2+193363794 \[Gamma]^3+434886750 \[Gamma]^4+32232225 \[Gamma]^5+13227480 \[Gamma]^6-1853600 \[Gamma]^7-201600 \[Gamma]^8+268800 \[Gamma]^9) Sqrt[1-4 \[Nu]] EllipticE[(-1+\[Gamma])/(1+\[Gamma])] EllipticK[(-1+\[Gamma])/(1+\[Gamma])] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+84 (1+\[Gamma]) (27713701+115231764 \[Gamma]+379833714 \[Gamma]^2+288641340 \[Gamma]^3+309722025 \[Gamma]^4+26152560 \[Gamma]^5-1500800 \[Gamma]^6-403200 \[Gamma]^7+268800 \[Gamma]^8) Sqrt[1-4 \[Nu]] EllipticK[(-1+\[Gamma])/(1+\[Gamma])]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+16170 (-1+\[Gamma])^3 (5472-34114 \[Gamma]+93053 \[Gamma]^2-122965 \[Gamma]^3+78773 \[Gamma]^4-18885 \[Gamma]^5+3131 \[Gamma]^6-687 \[Gamma]^7-1929 \[Gamma]^8-181 \[Gamma]^9+252 \[Gamma]^10) Sqrt[1-4 \[Nu]] (Log[2]-Log[-1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+242550 \[Gamma] (-1+\[Gamma]^2)^(5/2) (-27+60 \[Gamma]^2-91 \[Gamma]^4+42 \[Gamma]^6) Sqrt[1-4 \[Nu]] ArcCosh[\[Gamma]] (Log[2]-Log[-1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-258720 \[Gamma] (-112601-602609 \[Gamma]^2-389170 \[Gamma]^4-1258 \[Gamma]^6-1365 \[Gamma]^8+315 \[Gamma]^10) Sqrt[1-4 \[Nu]] Log[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+970200 (-1+\[Gamma]^2)^4 (9-14 \[Gamma]^2+21 \[Gamma]^4) Sqrt[1-4 \[Nu]] Log[(1+\[Gamma])/2]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-2310 (1+\[Gamma])^3 (-842397-3424755 \[Gamma]-5218135 \[Gamma]^2-3405471 \[Gamma]^3-582713 \[Gamma]^4+409231 \[Gamma]^5+109935 \[Gamma]^6-26677 \[Gamma]^7-41958 \[Gamma]^8+16632 \[Gamma]^9+1764 \[Gamma]^10) Sqrt[1-4 \[Nu]] (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+727650 \[Gamma] (-1+\[Gamma]^2)^(5/2) (-27+60 \[Gamma]^2-91 \[Gamma]^4+42 \[Gamma]^6) Sqrt[1-4 \[Nu]] ArcCosh[\[Gamma]] (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+970200 (-1+\[Gamma]^2)^4 (9-14 \[Gamma]^2+21 \[Gamma]^4) Sqrt[1-4 \[Nu]] (Log[2]-Log[-1+\[Gamma]]) (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+1940400 (-1+\[Gamma]^2)^4 (9-14 \[Gamma]^2+21 \[Gamma]^4) Sqrt[1-4 \[Nu]] PolyLog[2,(1-\[Gamma])/(1+\[Gamma])] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+242550 \[Gamma] (-1+\[Gamma]^2)^(5/2) (-27+60 \[Gamma]^2-91 \[Gamma]^4+42 \[Gamma]^6) Sqrt[1-4 \[Nu]] (4 PolyLog[2,Sqrt[(-1+\[Gamma])/(1+\[Gamma])]]-PolyLog[2,(-1+\[Gamma])/(1+\[Gamma])]) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-1/(3 \[Gamma]^13 (1+\[Gamma])) 28 (-1+\[Gamma]) (-800415-1600830 \[Gamma]+1600830 \[Gamma]^3+17641470 \[Gamma]^4+33682110 \[Gamma]^5-65702560 \[Gamma]^6-165087230 \[Gamma]^7+119629818 \[Gamma]^8+404346866 \[Gamma]^9-100255694 \[Gamma]^10-604858254 \[Gamma]^11+304776626 \[Gamma]^12-3713669160 \[Gamma]^13+31430538584 \[Gamma]^14-29840197778 \[Gamma]^15+30153020133 \[Gamma]^16+13448164416 \[Gamma]^17-39121063306 \[Gamma]^18+9759353092 \[Gamma]^19-4792355816 \[Gamma]^20-170543302 \[Gamma]^21-55610000 \[Gamma]^22-2444580 \[Gamma]^23+24841000 \[Gamma]^24+4528700 \[Gamma]^25) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-(271656 (-1+\[Gamma]^2)^2 (1+27 \[Gamma]^2-297 \[Gamma]^4+429 \[Gamma]^6) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2]))/\[Nu]-1/(1+\[Gamma])^2 21560 (-1+\[Gamma])^2 \[Gamma] Sqrt[-1+\[Gamma]^2] (1117749-3397428 \[Gamma]+2867752 \[Gamma]^2+953652 \[Gamma]^3-2470436 \[Gamma]^4+940140 \[Gamma]^5+66266 \[Gamma]^6-50068 \[Gamma]^7-21377 \[Gamma]^8+4072 \[Gamma]^9+3118 \[Gamma]^10) ArcCosh[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+2263800 \[Gamma]^2 (3-2 \[Gamma]^2)^2 (-1+\[Gamma]^2)^2 (1+3 \[Gamma]^2) ArcCosh[\[Gamma]]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-7168 (1+\[Gamma]) (717948+14070902 \[Gamma]^2+19628127 \[Gamma]^4+1420480 \[Gamma]^6-64225 \[Gamma]^8+8400 \[Gamma]^10) EllipticE[(-1+\[Gamma])/(1+\[Gamma])]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+3584 (1+\[Gamma]) (2871792+7791869 \[Gamma]+48491739 \[Gamma]^2+24159378 \[Gamma]^3+54353130 \[Gamma]^4+4028485 \[Gamma]^5+1653435 \[Gamma]^6-231700 \[Gamma]^7-25200 \[Gamma]^8+33600 \[Gamma]^9) EllipticE[(-1+\[Gamma])/(1+\[Gamma])] EllipticK[(-1+\[Gamma])/(1+\[Gamma])] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-3584 (1+\[Gamma]) (1734571+7194519 \[Gamma]+23712114 \[Gamma]^2+18032370 \[Gamma]^3+19357355 \[Gamma]^4+1634535 \[Gamma]^5-93800 \[Gamma]^6-25200 \[Gamma]^7+16800 \[Gamma]^8) EllipticK[(-1+\[Gamma])/(1+\[Gamma])]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-21560 (-1+\[Gamma])^4 (-372583+1132056 \[Gamma]-1205986 \[Gamma]^2+435000 \[Gamma]^3+20608 \[Gamma]^4-19880 \[Gamma]^5-6670 \[Gamma]^6+2456 \[Gamma]^7+1559 \[Gamma]^8) (Log[2]-Log[-1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+4527600 \[Gamma] (-1+\[Gamma]^2)^(7/2) (-3-7 \[Gamma]^2+6 \[Gamma]^4) ArcCosh[\[Gamma]] (Log[2]-Log[-1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-689920 \[Gamma] (-203897-962305 \[Gamma]^2-490610 \[Gamma]^4+5894 \[Gamma]^6-1365 \[Gamma]^8+315 \[Gamma]^10) Log[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+18110400 (-1+\[Gamma]^2)^4 (-1-2 \[Gamma]^2+3 \[Gamma]^4) Log[(1+\[Gamma])/2]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-21560 (1+\[Gamma])^3 (-851083-3331491 \[Gamma]-4959310 \[Gamma]^2-3215006 \[Gamma]^3-608836 \[Gamma]^4+117388 \[Gamma]^5+35838 \[Gamma]^6-18962 \[Gamma]^7-7137 \[Gamma]^8+5319 \[Gamma]^9) (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+13582800 \[Gamma] (-1+\[Gamma]^2)^(7/2) (-3-7 \[Gamma]^2+6 \[Gamma]^4) ArcCosh[\[Gamma]] (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+18110400 (-1+\[Gamma]^2)^4 (-1-2 \[Gamma]^2+3 \[Gamma]^4) (Log[2]-Log[-1+\[Gamma]]) (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+36220800 (-1+\[Gamma]^2)^4 (-1-2 \[Gamma]^2+3 \[Gamma]^4) PolyLog[2,(1-\[Gamma])/(1+\[Gamma])] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+4527600 \[Gamma] (-1+\[Gamma]^2)^(7/2) (-3-7 \[Gamma]^2+6 \[Gamma]^4) (4 PolyLog[2,Sqrt[(-1+\[Gamma])/(1+\[Gamma])]]-PolyLog[2,(-1+\[Gamma])/(1+\[Gamma])]) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-1/(3 \[Gamma]^13 (1+\[Gamma])) 28 (-1+\[Gamma]) (800415+1600830 \[Gamma]-7761600 \[Gamma]^2-17124030 \[Gamma]^3+34102530 \[Gamma]^4+85329090 \[Gamma]^5-83812960 \[Gamma]^6-252955010 \[Gamma]^7+119131782 \[Gamma]^8+491218574 \[Gamma]^9-76112498 \[Gamma]^10-643443570 \[Gamma]^11+121603790 \[Gamma]^12+1320194604 \[Gamma]^13+5746056080 \[Gamma]^14+21804827050 \[Gamma]^15+14843182371 \[Gamma]^16+29182395864 \[Gamma]^17+20631958034 \[Gamma]^18-2620336988 \[Gamma]^19+4495599664 \[Gamma]^20-280008910 \[Gamma]^21-48938048 \[Gamma]^22-15817884 \[Gamma]^23-997400 \[Gamma]^24+4528700 \[Gamma]^25) Sqrt[1-4 \[Nu]] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+(271656 (-1+\[Gamma]^2)^2 (1+27 \[Gamma]^2-297 \[Gamma]^4+429 \[Gamma]^6) Sqrt[1-4 \[Nu]] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2]))/\[Nu]-1/(1+\[Gamma])^2 21560 (-1+\[Gamma])^2 \[Gamma] Sqrt[-1+\[Gamma]^2] (-33099+186156 \[Gamma]-330200 \[Gamma]^2+255444 \[Gamma]^3+126940 \[Gamma]^4-249012 \[Gamma]^5+56666 \[Gamma]^6-18868 \[Gamma]^7+5503 \[Gamma]^8+10792 \[Gamma]^9+3118 \[Gamma]^10) Sqrt[1-4 \[Nu]] ArcCosh[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+2263800 \[Gamma]^2 (3-2 \[Gamma]^2)^2 (-1+\[Gamma]^2)^2 (1+3 \[Gamma]^2) Sqrt[1-4 \[Nu]] ArcCosh[\[Gamma]]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+7168 (1+\[Gamma]) (717948+14070902 \[Gamma]^2+19628127 \[Gamma]^4+1420480 \[Gamma]^6-64225 \[Gamma]^8+8400 \[Gamma]^10) Sqrt[1-4 \[Nu]] EllipticE[(-1+\[Gamma])/(1+\[Gamma])]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-3584 (1+\[Gamma]) (2871792+7791869 \[Gamma]+48491739 \[Gamma]^2+24159378 \[Gamma]^3+54353130 \[Gamma]^4+4028485 \[Gamma]^5+1653435 \[Gamma]^6-231700 \[Gamma]^7-25200 \[Gamma]^8+33600 \[Gamma]^9) Sqrt[1-4 \[Nu]] EllipticE[(-1+\[Gamma])/(1+\[Gamma])] EllipticK[(-1+\[Gamma])/(1+\[Gamma])] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+3584 (1+\[Gamma]) (1734571+7194519 \[Gamma]+23712114 \[Gamma]^2+18032370 \[Gamma]^3+19357355 \[Gamma]^4+1634535 \[Gamma]^5-93800 \[Gamma]^6-25200 \[Gamma]^7+16800 \[Gamma]^8) Sqrt[1-4 \[Nu]] EllipticK[(-1+\[Gamma])/(1+\[Gamma])]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-21560 (-1+\[Gamma])^4 (11033-61632 \[Gamma]+119102 \[Gamma]^2-124416 \[Gamma]^3+35968 \[Gamma]^4-3440 \[Gamma]^5+3410 \[Gamma]^6+4976 \[Gamma]^7+1559 \[Gamma]^8) Sqrt[1-4 \[Nu]] (Log[2]-Log[-1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+4527600 \[Gamma] (-1+\[Gamma]^2)^(7/2) (-3-7 \[Gamma]^2+6 \[Gamma]^4) Sqrt[1-4 \[Nu]] ArcCosh[\[Gamma]] (Log[2]-Log[-1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-689920 \[Gamma] (-110681-603553 \[Gamma]^2-388370 \[Gamma]^4-1498 \[Gamma]^6-1365 \[Gamma]^8+315 \[Gamma]^10) Sqrt[1-4 \[Nu]] Log[\[Gamma]] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+18110400 (-1+\[Gamma]^2)^4 (-1-2 \[Gamma]^2+3 \[Gamma]^4) Sqrt[1-4 \[Nu]] Log[(1+\[Gamma])/2]^2 ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-21560 (1+\[Gamma])^3 (-233995-963147 \[Gamma]-1514326 \[Gamma]^2-975686 \[Gamma]^3-152332 \[Gamma]^4+116308 \[Gamma]^5+29478 \[Gamma]^6-11402 \[Gamma]^7-9657 \[Gamma]^8+5319 \[Gamma]^9) Sqrt[1-4 \[Nu]] (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+13582800 \[Gamma] (-1+\[Gamma]^2)^(7/2) (-3-7 \[Gamma]^2+6 \[Gamma]^4) Sqrt[1-4 \[Nu]] ArcCosh[\[Gamma]] (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+18110400 (-1+\[Gamma]^2)^4 (-1-2 \[Gamma]^2+3 \[Gamma]^4) Sqrt[1-4 \[Nu]] (Log[2]-Log[-1+\[Gamma]]) (Log[2]-Log[1+\[Gamma]]) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+36220800 (-1+\[Gamma]^2)^4 (-1-2 \[Gamma]^2+3 \[Gamma]^4) Sqrt[1-4 \[Nu]] PolyLog[2,(1-\[Gamma])/(1+\[Gamma])] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+4527600 \[Gamma] (-1+\[Gamma]^2)^(7/2) (-3-7 \[Gamma]^2+6 \[Gamma]^4) Sqrt[1-4 \[Nu]] (4 PolyLog[2,Sqrt[(-1+\[Gamma])/(1+\[Gamma])]]-PolyLog[2,(-1+\[Gamma])/(1+\[Gamma])]) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+242550 (-1+\[Gamma]^2)^4 (1-Sqrt[1-4 \[Nu]]) (1+Sqrt[1-4 \[Nu]]) (1/4 (9-14 \[Gamma]^2+21 \[Gamma]^4) (\[Kappa]1Edot2 \[Mu]1[2]+\[Kappa]2Edot2 \[Mu]2[2])+14/3 (-1-2 \[Gamma]^2+3 \[Gamma]^4) (\[Kappa]1Bdot2 \[Sigma]1[2]+\[Kappa]2Bdot2 \[Sigma]2[2])))+1/(128 h^6 (-1+8 \[Gamma]^2) \[Nu]) 105 \[Pi] (6 (-10+28329 \[Gamma]+154 \[Gamma]^2+65982 \[Gamma]^3-528 \[Gamma]^4+5628 \[Gamma]^5+704 \[Gamma]^6-728 \[Gamma]^7-320 \[Gamma]^8+224 \[Gamma]^9) \[Nu] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+32 (2+14042 \[Gamma]+28 \[Gamma]^2+33131 \[Gamma]^3-222 \[Gamma]^4+2744 \[Gamma]^5+352 \[Gamma]^6-364 \[Gamma]^7-160 \[Gamma]^8+112 \[Gamma]^9) \[Nu] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+1/(4 (-1+7 \[Gamma]^2)) 105 h (-1+\[Gamma]^2) ((-1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2])+(1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2]))+1/(-1+7 \[Gamma]^2) 84 h (-1+\[Gamma]^2)^2 ((-1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2])+(1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2]))+1/(-1+7 \[Gamma]^2) 60 h (-1+\[Gamma]^2)^3 ((-1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2])+(1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2]))+1/Sqrt[-1+\[Gamma]^2] 420 \[Nu] ArcCosh[\[Gamma]] (-(3/2) (33+474 \[Gamma]^2+440 \[Gamma]^4) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-8 (16+237 \[Gamma]^2+220 \[Gamma]^4) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2]))+8 (-1+\[Gamma]^2) (3/2 (-5+72 \[Gamma]^2-192 \[Gamma]^4+160 \[Gamma]^6) ((-1+Sqrt[1-4 \[Nu]]+2 \[Nu]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]-2 \[Nu]) \[Mu]2[2])-4 (1+15 \[Gamma]^2-96 \[Gamma]^4+80 \[Gamma]^6) ((-1+Sqrt[1-4 \[Nu]])^2 \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]])^2 \[Sigma]2[2])))-1/(2048 h^6 (-1+8 \[Gamma]^2) \[Nu]) 3465 \[Pi] (-1+\[Gamma]^2)^(3/2) (-6 Sqrt[-1+\[Gamma]^2] (-10+28329 \[Gamma]+154 \[Gamma]^2+65982 \[Gamma]^3-528 \[Gamma]^4+5628 \[Gamma]^5+704 \[Gamma]^6-728 \[Gamma]^7-320 \[Gamma]^8+224 \[Gamma]^9) \[Nu] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])-32 Sqrt[-1+\[Gamma]^2] (2+14042 \[Gamma]+28 \[Gamma]^2+33131 \[Gamma]^3-222 \[Gamma]^4+2744 \[Gamma]^5+352 \[Gamma]^6-364 \[Gamma]^7-160 \[Gamma]^8+112 \[Gamma]^9) \[Nu] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])-1/(4 (-1+7 \[Gamma]^2)) 105 h (-1+\[Gamma]^2)^(3/2) ((-1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2])+(1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2]))-1/(-1+7 \[Gamma]^2) 84 h (-1+\[Gamma]^2)^(5/2) ((-1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2])+(1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2]))-1/(-1+7 \[Gamma]^2) 60 h (-1+\[Gamma]^2)^(7/2) ((-1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2])+(1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2]))+210 \[Nu] ArcCosh[\[Gamma]] (3 (33+474 \[Gamma]^2+440 \[Gamma]^4) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+16 (16+237 \[Gamma]^2+220 \[Gamma]^4) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2]))-8 (-1+\[Gamma]^2)^(3/2) (3/2 (-5+72 \[Gamma]^2-192 \[Gamma]^4+160 \[Gamma]^6) ((-1+Sqrt[1-4 \[Nu]]+2 \[Nu]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]-2 \[Nu]) \[Mu]2[2])-4 (1+15 \[Gamma]^2-96 \[Gamma]^4+80 \[Gamma]^6) ((-1+Sqrt[1-4 \[Nu]])^2 \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]])^2 \[Sigma]2[2])))+1/(512 h^6 (-1+8 \[Gamma]^2) \[Nu]) 315 \[Pi] (24 (-1+\[Gamma]^2) (-10+28329 \[Gamma]+154 \[Gamma]^2+65982 \[Gamma]^3-528 \[Gamma]^4+5628 \[Gamma]^5+704 \[Gamma]^6-728 \[Gamma]^7-320 \[Gamma]^8+224 \[Gamma]^9) \[Nu] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+128 (-1+\[Gamma]^2) (2+14042 \[Gamma]+28 \[Gamma]^2+33131 \[Gamma]^3-222 \[Gamma]^4+2744 \[Gamma]^5+352 \[Gamma]^6-364 \[Gamma]^7-160 \[Gamma]^8+112 \[Gamma]^9) \[Nu] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2])+1/(-1+7 \[Gamma]^2) 105 h (-1+\[Gamma]^2)^2 ((-1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2])+(1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2]))+1/(-1+7 \[Gamma]^2) 336 h (-1+\[Gamma]^2)^3 ((-1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2])+(1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2]))+1/(-1+7 \[Gamma]^2) 240 h (-1+\[Gamma]^2)^4 ((-1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]1[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]1[2])+(1+Sqrt[1-4 \[Nu]])^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) \[Mu]2[2]+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) \[Sigma]2[2]))-840 Sqrt[-1+\[Gamma]^2] \[Nu] ArcCosh[\[Gamma]] (3 (33+474 \[Gamma]^2+440 \[Gamma]^4) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[2])+16 (16+237 \[Gamma]^2+220 \[Gamma]^4) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[2]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[2]))+32 (-1+\[Gamma]^2)^2 (3/2 (-5+72 \[Gamma]^2-192 \[Gamma]^4+160 \[Gamma]^6) ((-1+Sqrt[1-4 \[Nu]]+2 \[Nu]) \[Mu]1[2]-(1+Sqrt[1-4 \[Nu]]-2 \[Nu]) \[Mu]2[2])-4 (1+15 \[Gamma]^2-96 \[Gamma]^4+80 \[Gamma]^6) ((-1+Sqrt[1-4 \[Nu]])^2 \[Sigma]1[2]+(1+Sqrt[1-4 \[Nu]])^2 \[Sigma]2[2])))));


wTO[8]=1/(256 h^7 \[Nu]) 5 ((-1+Sqrt[1-4 \[Nu]])^2 ((91-305 \[Gamma]^2+385 \[Gamma]^4+21 \[Gamma]^6) \[Mu]1[3]+21 (-3-55 \[Gamma]^2+55 \[Gamma]^4+3 \[Gamma]^6) \[Sigma]1[3])+(1+Sqrt[1-4 \[Nu]])^2 ((91-305 \[Gamma]^2+385 \[Gamma]^4+21 \[Gamma]^6) \[Mu]2[3]+21 (-3-55 \[Gamma]^2+55 \[Gamma]^4+3 \[Gamma]^6) \[Sigma]2[3]));


wTO[9]=1/(82368 h^8 \[Nu]) 5 (-(1/(4 (-1+9 \[Gamma]^2)))429 h (-13+58 \[Gamma]^2) ((-1+Sqrt[1-4 \[Nu]])^2 ((91-305 \[Gamma]^2+385 \[Gamma]^4+21 \[Gamma]^6) \[Mu]1[3]+21 (-3-55 \[Gamma]^2+55 \[Gamma]^4+3 \[Gamma]^6) \[Sigma]1[3])+(1+Sqrt[1-4 \[Nu]])^2 ((91-305 \[Gamma]^2+385 \[Gamma]^4+21 \[Gamma]^6) \[Mu]2[3]+21 (-3-55 \[Gamma]^2+55 \[Gamma]^4+3 \[Gamma]^6) \[Sigma]2[3]))+8 (-(1/(-1+\[Gamma]^2)^3)(-7552+155291994 \[Gamma]-55724 \[Gamma]^2+837773079 \[Gamma]^3+433656 \[Gamma]^4+580453302 \[Gamma]^5-980012 \[Gamma]^6+21724560 \[Gamma]^7+900512 \[Gamma]^8-1468896 \[Gamma]^9-271680 \[Gamma]^10+205920 \[Gamma]^11-19200 \[Gamma]^12+27456 \[Gamma]^13) \[Nu] ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[3]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[3])-1/(-1+\[Gamma]^2)^3 3 (1600+148331040 \[Gamma]-25408 \[Gamma]^2+826613931 \[Gamma]^3+395904 \[Gamma]^4+579540390 \[Gamma]^5-1032064 \[Gamma]^6+22048884 \[Gamma]^7+950848 \[Gamma]^8-1589016 \[Gamma]^9-271680 \[Gamma]^10+205920 \[Gamma]^11-19200 \[Gamma]^12+27456 \[Gamma]^13) \[Nu] ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[3]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[3])-1/(-1+9 \[Gamma]^2) 6435 h ((-1+Sqrt[1-4 \[Nu]])^2 ((91-305 \[Gamma]^2+385 \[Gamma]^4+21 \[Gamma]^6) \[Mu]1[3]+21 (-3-55 \[Gamma]^2+55 \[Gamma]^4+3 \[Gamma]^6) \[Sigma]1[3])+(1+Sqrt[1-4 \[Nu]])^2 ((91-305 \[Gamma]^2+385 \[Gamma]^4+21 \[Gamma]^6) \[Mu]2[3]+21 (-3-55 \[Gamma]^2+55 \[Gamma]^4+3 \[Gamma]^6) \[Sigma]2[3]))-1/(-1+9 \[Gamma]^2) 4290 h (-1+\[Gamma]^2) ((-1+Sqrt[1-4 \[Nu]])^2 ((91-305 \[Gamma]^2+385 \[Gamma]^4+21 \[Gamma]^6) \[Mu]1[3]+21 (-3-55 \[Gamma]^2+55 \[Gamma]^4+3 \[Gamma]^6) \[Sigma]1[3])+(1+Sqrt[1-4 \[Nu]])^2 ((91-305 \[Gamma]^2+385 \[Gamma]^4+21 \[Gamma]^6) \[Mu]2[3]+21 (-3-55 \[Gamma]^2+55 \[Gamma]^4+3 \[Gamma]^6) \[Sigma]2[3]))-1/(4 (1-10 \[Gamma]^2+9 \[Gamma]^4)) 9009 h ((-1+Sqrt[1-4 \[Nu]])^2 ((91-305 \[Gamma]^2+385 \[Gamma]^4+21 \[Gamma]^6) \[Mu]1[3]+21 (-3-55 \[Gamma]^2+55 \[Gamma]^4+3 \[Gamma]^6) \[Sigma]1[3])+(1+Sqrt[1-4 \[Nu]])^2 ((91-305 \[Gamma]^2+385 \[Gamma]^4+21 \[Gamma]^6) \[Mu]2[3]+21 (-3-55 \[Gamma]^2+55 \[Gamma]^4+3 \[Gamma]^6) \[Sigma]2[3]))-1/(-1+\[Gamma]^2)^(7/2) 90090 \[Nu] ArcCosh[\[Gamma]] (-(1/2) (310+8141 \[Gamma]^2+19644 \[Gamma]^4+7292 \[Gamma]^6) ((-1+Sqrt[1-4 \[Nu]]) \[Mu]1[3]-(1+Sqrt[1-4 \[Nu]]) \[Mu]2[3])-3/2 (288+7905 \[Gamma]^2+19484 \[Gamma]^4+7292 \[Gamma]^6) ((-1+Sqrt[1-4 \[Nu]]) \[Sigma]1[3]-(1+Sqrt[1-4 \[Nu]]) \[Sigma]2[3]))+1/(-1+\[Gamma]^2) 8 (1/4 (1888+17707 \[Gamma]^2-74888 \[Gamma]^4+77520 \[Gamma]^6+4800 \[Gamma]^8) ((-1+Sqrt[1-4 \[Nu]])^2 \[Mu]1[3]+(1+Sqrt[1-4 \[Nu]])^2 \[Mu]2[3])+12 (-25+347 \[Gamma]^2-5467 \[Gamma]^4+4845 \[Gamma]^6+300 \[Gamma]^8) ((-1+Sqrt[1-4 \[Nu]])^2 \[Sigma]1[3]+(1+Sqrt[1-4 \[Nu]])^2 \[Sigma]2[3]))));


w[6]=wTQ[6];
w[7]=wTQ[7];
w[8]=wTQ[8]+wTO[8];
w[9]=wTO[9];


wEOB=1+Sum[w[n]u^n,{n,1,9}];


(* ::Section:: *)
(*PM EOB coefficients (PS gauge)*)


qTQ[6] = (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) ((X2 \[Mu]1[2])/X1+(X1 \[Mu]2[2])/X2)+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) ((X2 \[Sigma]1[2])/X1+(X1 \[Sigma]2[2])/X2))/(16 h^5);


qTQ[7] = 1/(112 h^6) (-((1680 \[Nu] ArcSinh[Sqrt[-1+\[Gamma]]/Sqrt[2]] (3 (33+474 \[Gamma]^2+440 \[Gamma]^4) (\[Mu]1[2]+\[Mu]2[2])+16 (16+237 \[Gamma]^2+220 \[Gamma]^4) (\[Sigma]1[2]+\[Sigma]2[2])))/(-1+\[Gamma]^2)^(5/2))+1/(-1+\[Gamma]^2)^2 (24 (-10+28329 \[Gamma]+154 \[Gamma]^2+65982 \[Gamma]^3-528 \[Gamma]^4+5628 \[Gamma]^5+704 \[Gamma]^6-728 \[Gamma]^7-320 \[Gamma]^8+224 \[Gamma]^9) \[Nu] (\[Mu]1[2]+\[Mu]2[2])-3 (-1+\[Gamma]^2) (-16 (-5+72 \[Gamma]^2-192 \[Gamma]^4+160 \[Gamma]^6)+7 h (-11+96 \[Gamma]^2-215 \[Gamma]^4+210 \[Gamma]^6)) ((X2 \[Mu]1[2])/X1+(X1 \[Mu]2[2])/X2)+128 (2+14042 \[Gamma]+28 \[Gamma]^2+33131 \[Gamma]^3-222 \[Gamma]^4+2744 \[Gamma]^5+352 \[Gamma]^6-364 \[Gamma]^7-160 \[Gamma]^8+112 \[Gamma]^9) \[Nu] (\[Sigma]1[2]+\[Sigma]2[2])-8 (-1+\[Gamma]^2)^2 (32 (1+16 \[Gamma]^2-80 \[Gamma]^4)+35 h (-1-\[Gamma]^2+42 \[Gamma]^4)) ((X2 \[Sigma]1[2])/X1+(X1 \[Sigma]2[2])/X2)));


qTQ[8] = (45 (-1+\[Gamma]^2) (9-14 \[Gamma]^2+21 \[Gamma]^4) \[Nu] (\[Kappa]1Edot2 \[Mu]1[2]+\[Kappa]2Edot2 \[Mu]2[2]))/(64 h^7)+(105 (-1+\[Gamma]^2)^2 (1+3 \[Gamma]^2) \[Nu] (\[Kappa]1Bdot2 \[Sigma]1[2]+\[Kappa]2Bdot2 \[Sigma]2[2]))/(8 h^7)-(107 (-1+\[Gamma]^2) \[Nu] Log[(R0 u)/(G M)] (3 (9-14 \[Gamma]^2+21 \[Gamma]^4) (\[Mu]1[2]+\[Mu]2[2])-3 (9-14 \[Gamma]^2+21 \[Gamma]^4) ((X2 \[Mu]1[2])/X1+(X1 \[Mu]2[2])/X2)+56 (-1-2 \[Gamma]^2+3 \[Gamma]^4) (\[Sigma]1[2]-(X2 \[Sigma]1[2])/X1+\[Sigma]2[2]-(X1 \[Sigma]2[2])/X2)))/(112 h^7)+1/(2069760 h^7) (1501852 (-1+\[Gamma]^2) \[Nu] (3 (9-14 \[Gamma]^2+21 \[Gamma]^4) (\[Mu]1[2]+\[Mu]2[2])-3 (9-14 \[Gamma]^2+21 \[Gamma]^4) ((X2 \[Mu]1[2])/X1+(X1 \[Mu]2[2])/X2)+56 (-1-2 \[Gamma]^2+3 \[Gamma]^4) (\[Sigma]1[2]-(X2 \[Sigma]1[2])/X1+\[Sigma]2[2]-(X1 \[Sigma]2[2])/X2))-988680 (-1+\[Gamma]^2) \[Nu] Log[4] (3 (9-14 \[Gamma]^2+21 \[Gamma]^4) (\[Mu]1[2]+\[Mu]2[2])-3 (9-14 \[Gamma]^2+21 \[Gamma]^4) ((X2 \[Mu]1[2])/X1+(X1 \[Mu]2[2])/X2)+56 (-1-2 \[Gamma]^2+3 \[Gamma]^4) (\[Sigma]1[2]-(X2 \[Sigma]1[2])/X1+\[Sigma]2[2]-(X1 \[Sigma]2[2])/X2))+988680 (-1+\[Gamma]^2) \[Nu] Log[-1+\[Gamma]^2] (3 (9-14 \[Gamma]^2+21 \[Gamma]^4) (\[Mu]1[2]+\[Mu]2[2])-3 (9-14 \[Gamma]^2+21 \[Gamma]^4) ((X2 \[Mu]1[2])/X1+(X1 \[Mu]2[2])/X2)+56 (-1-2 \[Gamma]^2+3 \[Gamma]^4) (\[Sigma]1[2]-(X2 \[Sigma]1[2])/X1+\[Sigma]2[2]-(X1 \[Sigma]2[2])/X2))+(2328480 h^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) ((X2 \[Mu]1[2])/X1+(X1 \[Mu]2[2])/X2)+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) ((X2 \[Sigma]1[2])/X1+(X1 \[Sigma]2[2])/X2)))/(-1+\[Gamma]^2)^2+(3751440 h^2 (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) ((X2 \[Mu]1[2])/X1+(X1 \[Mu]2[2])/X2)+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) ((X2 \[Sigma]1[2])/X1+(X1 \[Sigma]2[2])/X2)))/(-1+\[Gamma]^2)+(582120 (-1+h) h (-1+5 \[Gamma]^2) (3 (11-30 \[Gamma]^2+35 \[Gamma]^4) ((X2 \[Mu]1[2])/X1+(X1 \[Mu]2[2])/X2)+40 (-1-6 \[Gamma]^2+7 \[Gamma]^4) ((X2 \[Sigma]1[2])/X1+(X1 \[Sigma]2[2])/X2)))/(-1+\[Gamma]^2)+64680 h^2 (63 (11-30 \[Gamma]^2+35 \[Gamma]^4) ((X2 \[Mu]1[2])/X1+(X1 \[Mu]2[2])/X2)+840 (-1-6 \[Gamma]^2+7 \[Gamma]^4) ((X2 \[Sigma]1[2])/X1+(X1 \[Sigma]2[2])/X2))+1/(-1+\[Gamma]^2)^3 (33 \[Nu] (-((3666285907 (-1+\[Gamma]))/(1+\[Gamma]))+(5093550 (-1+\[Gamma]))/(\[Gamma]^13 (1+\[Gamma]))+(10187100 (-1+\[Gamma]))/(\[Gamma]^12 (1+\[Gamma]))-(32413500 (-1+\[Gamma]))/(\[Gamma]^11 (1+\[Gamma]))-(75014100 (-1+\[Gamma]))/(\[Gamma]^10 (1+\[Gamma]))+(98883470 (-1+\[Gamma]))/(\[Gamma]^9 (1+\[Gamma]))+(272781040 (-1+\[Gamma]))/(\[Gamma]^8 (1+\[Gamma]))-(195654060 (-1+\[Gamma]))/(\[Gamma]^7 (1+\[Gamma]))-(664089160 (-1+\[Gamma]))/(\[Gamma]^6 (1+\[Gamma]))+(271404042 (-1+\[Gamma]))/(\[Gamma]^5 (1+\[Gamma]))+(1206897244 (-1+\[Gamma]))/(\[Gamma]^4 (1+\[Gamma]))-(195896708 (-1+\[Gamma]))/(\[Gamma]^3 (1+\[Gamma]))-(1598690660 (-1+\[Gamma]))/(\[Gamma]^2 (1+\[Gamma]))+(563162586 (-1+\[Gamma]))/(\[Gamma] (1+\[Gamma]))+(50258496518 (-1+\[Gamma]) \[Gamma])/(1+\[Gamma])-(14784127784 (-1+\[Gamma]) \[Gamma]^2)/(1+\[Gamma])+(59507730614 (-1+\[Gamma]) \[Gamma]^3)/(1+\[Gamma])+(57009497293 (-1+\[Gamma]) \[Gamma]^4)/(1+\[Gamma])-(28380516300 (-1+\[Gamma]) \[Gamma]^5)/(1+\[Gamma])+(11708885544 (-1+\[Gamma]) \[Gamma]^6)/(1+\[Gamma])-(673050020 (-1+\[Gamma]) \[Gamma]^7)/(1+\[Gamma])-(735191089 (-1+\[Gamma]) \[Gamma]^8)/(1+\[Gamma])-(100075822 (-1+\[Gamma]) \[Gamma]^9)/(1+\[Gamma])-(805056 (-1+\[Gamma]) \[Gamma]^10)/(1+\[Gamma])+(22480430 (-1+\[Gamma]) \[Gamma]^11)/(1+\[Gamma])+(5742415 (-1+\[Gamma]) \[Gamma]^12)/(1+\[Gamma])+1/(-1+\[Gamma]^2)^(3/2) 5880 (-1+\[Gamma])^3 \[Gamma] (-569376+2264100 \[Gamma]-3111051 \[Gamma]^2+956111 \[Gamma]^3+1696115 \[Gamma]^4-1708879 \[Gamma]^5+442985 \[Gamma]^6+58419 \[Gamma]^7-17023 \[Gamma]^8-12777 \[Gamma]^9+1422 \[Gamma]^10+1874 \[Gamma]^11) ArcCosh[\[Gamma]]+1/(-1+\[Gamma]^2)^(3/2) 5880 (-1+\[Gamma])^3 \[Gamma] (16416-101964 \[Gamma]+269349 \[Gamma]^2-300289 \[Gamma]^3+48323 \[Gamma]^4+188225 \[Gamma]^5-145255 \[Gamma]^6+38019 \[Gamma]^7-14863 \[Gamma]^8-2697 \[Gamma]^9+4782 \[Gamma]^10+1874 \[Gamma]^11) ArcCosh[\[Gamma]]-88200 \[Gamma]^2 (3-2 \[Gamma]^2)^2 (-1+\[Gamma]^2) (9-14 \[Gamma]^2+21 \[Gamma]^4) ArcCosh[\[Gamma]]^2+5880 (-1+\[Gamma])^3 (5472-34114 \[Gamma]+93053 \[Gamma]^2-122965 \[Gamma]^3+78773 \[Gamma]^4-18885 \[Gamma]^5+3131 \[Gamma]^6-687 \[Gamma]^7-1929 \[Gamma]^8-181 \[Gamma]^9+252 \[Gamma]^10) Log[1/2 (-1+\[Gamma])]-5880 (-1+\[Gamma])^3 (189792-754826 \[Gamma]+1163167 \[Gamma]^2-822047 \[Gamma]^3+210703 \[Gamma]^4+21945 \[Gamma]^5-8159 \[Gamma]^6-5613 \[Gamma]^7+1173 \[Gamma]^8+1693 \[Gamma]^9+252 \[Gamma]^10) Log[1/2 (-1+\[Gamma])]+176400 \[Gamma] (-1+\[Gamma]^2)^(5/2) (-27+60 \[Gamma]^2-91 \[Gamma]^4+42 \[Gamma]^6) ArcCosh[\[Gamma]] Log[1/2 (-1+\[Gamma])]+94080 \[Gamma] (-112601-602609 \[Gamma]^2-389170 \[Gamma]^4-1258 \[Gamma]^6-1365 \[Gamma]^8+315 \[Gamma]^10) Log[\[Gamma]]+94080 \[Gamma] (-205817-961361 \[Gamma]^2-491410 \[Gamma]^4+6134 \[Gamma]^6-1365 \[Gamma]^8+315 \[Gamma]^10) Log[\[Gamma]]+840 (1+\[Gamma])^3 (3026397+11715975 \[Gamma]+17253403 \[Gamma]^2+11262411 \[Gamma]^3+2195093 \[Gamma]^4-430651 \[Gamma]^5-145131 \[Gamma]^6+70777 \[Gamma]^7+36666 \[Gamma]^8-27216 \[Gamma]^9+1764 \[Gamma]^10) Log[(1+\[Gamma])/2]-840 (1+\[Gamma])^3 (-842397-3424755 \[Gamma]-5218135 \[Gamma]^2-3405471 \[Gamma]^3-582713 \[Gamma]^4+409231 \[Gamma]^5+109935 \[Gamma]^6-26677 \[Gamma]^7-41958 \[Gamma]^8+16632 \[Gamma]^9+1764 \[Gamma]^10) Log[(1+\[Gamma])/2]+529200 \[Gamma] (-1+\[Gamma]^2)^(5/2) (-27+60 \[Gamma]^2-91 \[Gamma]^4+42 \[Gamma]^6) ArcCosh[\[Gamma]] Log[(1+\[Gamma])/2]-705600 (-1+\[Gamma]^2)^4 (9-14 \[Gamma]^2+21 \[Gamma]^4) Log[1/2 (-1+\[Gamma])] Log[(1+\[Gamma])/2]-705600 (-1+\[Gamma]^2)^4 (9-14 \[Gamma]^2+21 \[Gamma]^4) Log[(1+\[Gamma])/2]^2+179760 (-1+\[Gamma]^2)^4 (9-14 \[Gamma]^2+21 \[Gamma]^4) Log[(2 h)/Sqrt[-1+\[Gamma]^2]]-1411200 (-1+\[Gamma]^2)^4 (9-14 \[Gamma]^2+21 \[Gamma]^4) PolyLog[2,(1-\[Gamma])/(1+\[Gamma])]+176400 \[Gamma] (-1+\[Gamma]^2)^(5/2) (-27+60 \[Gamma]^2-91 \[Gamma]^4+42 \[Gamma]^6) (-4 PolyLog[2,Sqrt[(-1+\[Gamma])/(1+\[Gamma])]]+PolyLog[2,(-1+\[Gamma])/(1+\[Gamma])])) (\[Mu]1[2]+\[Mu]2[2])+3 (38808 (-1+\[Gamma]^2) (59-1666 \[Gamma]^2+8484 \[Gamma]^4-15246 \[Gamma]^6+9009 \[Gamma]^8)-1/(-1+\[Gamma]^2)^(3/2) 129360 (-1+\[Gamma])^3 \[Gamma] (16416-101964 \[Gamma]+269349 \[Gamma]^2-300289 \[Gamma]^3+48323 \[Gamma]^4+188225 \[Gamma]^5-145255 \[Gamma]^6+38019 \[Gamma]^7-14863 \[Gamma]^8-2697 \[Gamma]^9+4782 \[Gamma]^10+1874 \[Gamma]^11) \[Nu] ArcCosh[\[Gamma]]+970200 \[Gamma]^2 (3-2 \[Gamma]^2)^2 (-1+\[Gamma]^2) (9-14 \[Gamma]^2+21 \[Gamma]^4) \[Nu] ArcCosh[\[Gamma]]^2+672 (1+\[Gamma]) (22925826+450810229 \[Gamma]^2+628250544 \[Gamma]^4+45459705 \[Gamma]^6-2055200 \[Gamma]^8+268800 \[Gamma]^10) \[Nu] EllipticE[(-1+\[Gamma])/(1+\[Gamma])]^2-1344 (1+\[Gamma]) (22925826+62403757 \[Gamma]+388406472 \[Gamma]^2+193363794 \[Gamma]^3+434886750 \[Gamma]^4+32232225 \[Gamma]^5+13227480 \[Gamma]^6-1853600 \[Gamma]^7-201600 \[Gamma]^8+268800 \[Gamma]^9) \[Nu] EllipticE[(-1+\[Gamma])/(1+\[Gamma])] EllipticK[(-1+\[Gamma])/(1+\[Gamma])]+672 (1+\[Gamma]) (27713701+115231764 \[Gamma]+379833714 \[Gamma]^2+288641340 \[Gamma]^3+309722025 \[Gamma]^4+26152560 \[Gamma]^5-1500800 \[Gamma]^6-403200 \[Gamma]^7+268800 \[Gamma]^8) \[Nu] EllipticK[(-1+\[Gamma])/(1+\[Gamma])]^2-129360 (-1+\[Gamma])^3 (5472-34114 \[Gamma]+93053 \[Gamma]^2-122965 \[Gamma]^3+78773 \[Gamma]^4-18885 \[Gamma]^5+3131 \[Gamma]^6-687 \[Gamma]^7-1929 \[Gamma]^8-181 \[Gamma]^9+252 \[Gamma]^10) \[Nu] Log[1/2 (-1+\[Gamma])]-1940400 \[Gamma] (-1+\[Gamma]^2)^(5/2) (-27+60 \[Gamma]^2-91 \[Gamma]^4+42 \[Gamma]^6) \[Nu] ArcCosh[\[Gamma]] Log[1/2 (-1+\[Gamma])]-2069760 \[Gamma] (-112601-602609 \[Gamma]^2-389170 \[Gamma]^4-1258 \[Gamma]^6-1365 \[Gamma]^8+315 \[Gamma]^10) \[Nu] Log[\[Gamma]]+18480 (1+\[Gamma])^3 (-842397-3424755 \[Gamma]-5218135 \[Gamma]^2-3405471 \[Gamma]^3-582713 \[Gamma]^4+409231 \[Gamma]^5+109935 \[Gamma]^6-26677 \[Gamma]^7-41958 \[Gamma]^8+16632 \[Gamma]^9+1764 \[Gamma]^10) \[Nu] Log[(1+\[Gamma])/2]-5821200 \[Gamma] (-1+\[Gamma]^2)^(5/2) (-27+60 \[Gamma]^2-91 \[Gamma]^4+42 \[Gamma]^6) \[Nu] ArcCosh[\[Gamma]] Log[(1+\[Gamma])/2]+7761600 (-1+\[Gamma]^2)^4 (9-14 \[Gamma]^2+21 \[Gamma]^4) \[Nu] Log[1/2 (-1+\[Gamma])] Log[(1+\[Gamma])/2]+7761600 (-1+\[Gamma]^2)^4 (9-14 \[Gamma]^2+21 \[Gamma]^4) \[Nu] Log[(1+\[Gamma])/2]^2-1/(\[Gamma]^13 (1+\[Gamma])) (-1+\[Gamma]) \[Nu] (78440670+156881340 \[Gamma]-465210900 \[Gamma]^2-1087303140 \[Gamma]^3+1325417170 \[Gamma]^4+3738137480 \[Gamma]^5-2422298340 \[Gamma]^6-8582734160 \[Gamma]^7+2987785878 \[Gamma]^8+14558305916 \[Gamma]^9-1784777764 \[Gamma]^10-18127861444 \[Gamma]^11+3628298982 \[Gamma]^12+30756177415 \[Gamma]^13+192696756178 \[Gamma]^14+560502693776 \[Gamma]^15+441652320310 \[Gamma]^16+848011113887 \[Gamma]^17+523864075716 \[Gamma]^18-44948371080 \[Gamma]^19+123193107524 \[Gamma]^20-9454453643 \[Gamma]^21-1485541274 \[Gamma]^22-369941712 \[Gamma]^23+15942010 \[Gamma]^24+128364005 \[Gamma]^25+1977360 (-1+\[Gamma])^3 \[Gamma]^13 (1+\[Gamma])^5 (9-14 \[Gamma]^2+21 \[Gamma]^4) Log[(2 h)/Sqrt[-1+\[Gamma]^2]])+15523200 (-1+\[Gamma]^2)^4 (9-14 \[Gamma]^2+21 \[Gamma]^4) \[Nu] PolyLog[2,(1-\[Gamma])/(1+\[Gamma])]-1940400 \[Gamma] (-1+\[Gamma]^2)^(5/2) (-27+60 \[Gamma]^2-91 \[Gamma]^4+42 \[Gamma]^6) \[Nu] (-4 PolyLog[2,Sqrt[(-1+\[Gamma])/(1+\[Gamma])]]+PolyLog[2,(-1+\[Gamma])/(1+\[Gamma])])) ((X2 \[Mu]1[2])/X1+(X1 \[Mu]2[2])/X2)+2464 \[Nu] (-((108794298 (-1+\[Gamma]))/(1+\[Gamma]))-(352800 (-1+\[Gamma]))/(\[Gamma]^11 (1+\[Gamma]))-(705600 (-1+\[Gamma]))/(\[Gamma]^10 (1+\[Gamma]))+(2352000 (-1+\[Gamma]))/(\[Gamma]^9 (1+\[Gamma]))+(5409600 (-1+\[Gamma]))/(\[Gamma]^8 (1+\[Gamma]))-(6796160 (-1+\[Gamma]))/(\[Gamma]^7 (1+\[Gamma]))-(19001920 (-1+\[Gamma]))/(\[Gamma]^6 (1+\[Gamma]))+(10852800 (-1+\[Gamma]))/(\[Gamma]^5 (1+\[Gamma]))+(40707520 (-1+\[Gamma]))/(\[Gamma]^4 (1+\[Gamma]))-(8016736 (-1+\[Gamma]))/(\[Gamma]^3 (1+\[Gamma]))-(56740992 (-1+\[Gamma]))/(\[Gamma]^2 (1+\[Gamma]))+(19380928 (-1+\[Gamma]))/(\[Gamma] (1+\[Gamma]))+(1689845212 (-1+\[Gamma]) \[Gamma])/(1+\[Gamma])-(365244124 (-1+\[Gamma]) \[Gamma]^2)/(1+\[Gamma])+(2045281932 (-1+\[Gamma]) \[Gamma]^3)/(1+\[Gamma])+(1937752740 (-1+\[Gamma]) \[Gamma]^4)/(1+\[Gamma])-(840413876 (-1+\[Gamma]) \[Gamma]^5)/(1+\[Gamma])+(324500732 (-1+\[Gamma]) \[Gamma]^6)/(1+\[Gamma])-(13488916 (-1+\[Gamma]) \[Gamma]^7)/(1+\[Gamma])-(20479646 (-1+\[Gamma]) \[Gamma]^8)/(1+\[Gamma])-(4752184 (-1+\[Gamma]) \[Gamma]^9)/(1+\[Gamma])-(830112 (-1+\[Gamma]) \[Gamma]^10)/(1+\[Gamma])+(1083800 (-1+\[Gamma]) \[Gamma]^11)/(1+\[Gamma])+(411700 (-1+\[Gamma]) \[Gamma]^12)/(1+\[Gamma])+1/(-1+\[Gamma]^2)^(3/2) 105 (-1+\[Gamma])^4 \[Gamma] (1117749-3397428 \[Gamma]+2867752 \[Gamma]^2+953652 \[Gamma]^3-2470436 \[Gamma]^4+940140 \[Gamma]^5+66266 \[Gamma]^6-50068 \[Gamma]^7-21377 \[Gamma]^8+4072 \[Gamma]^9+3118 \[Gamma]^10) ArcCosh[\[Gamma]]+(105 (-1+\[Gamma])^4 \[Gamma] (-33099+186156 \[Gamma]-330200 \[Gamma]^2+255444 \[Gamma]^3+126940 \[Gamma]^4-249012 \[Gamma]^5+56666 \[Gamma]^6-18868 \[Gamma]^7+5503 \[Gamma]^8+10792 \[Gamma]^9+3118 \[Gamma]^10) ArcCosh[\[Gamma]])/(-1+\[Gamma]^2)^(3/2)-22050 \[Gamma]^2 (3-2 \[Gamma]^2)^2 (-1+\[Gamma]^2)^2 (1+3 \[Gamma]^2) ArcCosh[\[Gamma]]^2-105 (-1+\[Gamma])^4 (-372583+1132056 \[Gamma]-1205986 \[Gamma]^2+435000 \[Gamma]^3+20608 \[Gamma]^4-19880 \[Gamma]^5-6670 \[Gamma]^6+2456 \[Gamma]^7+1559 \[Gamma]^8) Log[1/2 (-1+\[Gamma])]-105 (-1+\[Gamma])^4 (11033-61632 \[Gamma]+119102 \[Gamma]^2-124416 \[Gamma]^3+35968 \[Gamma]^4-3440 \[Gamma]^5+3410 \[Gamma]^6+4976 \[Gamma]^7+1559 \[Gamma]^8) Log[1/2 (-1+\[Gamma])]+44100 \[Gamma] (-1+\[Gamma]^2)^(7/2) (-3-7 \[Gamma]^2+6 \[Gamma]^4) ArcCosh[\[Gamma]] Log[1/2 (-1+\[Gamma])]+3360 \[Gamma] (-110681-603553 \[Gamma]^2-388370 \[Gamma]^4-1498 \[Gamma]^6-1365 \[Gamma]^8+315 \[Gamma]^10) Log[\[Gamma]]+3360 \[Gamma] (-203897-962305 \[Gamma]^2-490610 \[Gamma]^4+5894 \[Gamma]^6-1365 \[Gamma]^8+315 \[Gamma]^10) Log[\[Gamma]]-105 (1+\[Gamma])^3 (-233995-963147 \[Gamma]-1514326 \[Gamma]^2-975686 \[Gamma]^3-152332 \[Gamma]^4+116308 \[Gamma]^5+29478 \[Gamma]^6-11402 \[Gamma]^7-9657 \[Gamma]^8+5319 \[Gamma]^9) Log[(1+\[Gamma])/2]-105 (1+\[Gamma])^3 (-851083-3331491 \[Gamma]-4959310 \[Gamma]^2-3215006 \[Gamma]^3-608836 \[Gamma]^4+117388 \[Gamma]^5+35838 \[Gamma]^6-18962 \[Gamma]^7-7137 \[Gamma]^8+5319 \[Gamma]^9) Log[(1+\[Gamma])/2]+132300 \[Gamma] (-1+\[Gamma]^2)^(7/2) (-3-7 \[Gamma]^2+6 \[Gamma]^4) ArcCosh[\[Gamma]] Log[(1+\[Gamma])/2]-176400 (-1+\[Gamma]^2)^4 (-1-2 \[Gamma]^2+3 \[Gamma]^4) Log[1/2 (-1+\[Gamma])] Log[(1+\[Gamma])/2]-176400 (-1+\[Gamma]^2)^4 (-1-2 \[Gamma]^2+3 \[Gamma]^4) Log[(1+\[Gamma])/2]^2+44940 (-1+\[Gamma]^2)^5 (1+3 \[Gamma]^2) Log[(2 h)/Sqrt[-1+\[Gamma]^2]]-352800 (-1+\[Gamma]^2)^4 (-1-2 \[Gamma]^2+3 \[Gamma]^4) PolyLog[2,(1-\[Gamma])/(1+\[Gamma])]+44100 \[Gamma] (-1+\[Gamma]^2)^(7/2) (-3-7 \[Gamma]^2+6 \[Gamma]^4) (-4 PolyLog[2,Sqrt[(-1+\[Gamma])/(1+\[Gamma])]]+PolyLog[2,(-1+\[Gamma])/(1+\[Gamma])])) (\[Sigma]1[2]+\[Sigma]2[2])+224 (29106 (-1+\[Gamma]^2)^2 (1+27 \[Gamma]^2-297 \[Gamma]^4+429 \[Gamma]^6)-(2310 (-1+\[Gamma])^4 \[Gamma] (-33099+186156 \[Gamma]-330200 \[Gamma]^2+255444 \[Gamma]^3+126940 \[Gamma]^4-249012 \[Gamma]^5+56666 \[Gamma]^6-18868 \[Gamma]^7+5503 \[Gamma]^8+10792 \[Gamma]^9+3118 \[Gamma]^10) \[Nu] ArcCosh[\[Gamma]])/(-1+\[Gamma]^2)^(3/2)+242550 \[Gamma]^2 (3-2 \[Gamma]^2)^2 (-1+\[Gamma]^2)^2 (1+3 \[Gamma]^2) \[Nu] ArcCosh[\[Gamma]]^2+768 (1+\[Gamma]) (717948+14070902 \[Gamma]^2+19628127 \[Gamma]^4+1420480 \[Gamma]^6-64225 \[Gamma]^8+8400 \[Gamma]^10) \[Nu] EllipticE[(-1+\[Gamma])/(1+\[Gamma])]^2-384 (1+\[Gamma]) (2871792+7791869 \[Gamma]+48491739 \[Gamma]^2+24159378 \[Gamma]^3+54353130 \[Gamma]^4+4028485 \[Gamma]^5+1653435 \[Gamma]^6-231700 \[Gamma]^7-25200 \[Gamma]^8+33600 \[Gamma]^9) \[Nu] EllipticE[(-1+\[Gamma])/(1+\[Gamma])] EllipticK[(-1+\[Gamma])/(1+\[Gamma])]+384 (1+\[Gamma]) (1734571+7194519 \[Gamma]+23712114 \[Gamma]^2+18032370 \[Gamma]^3+19357355 \[Gamma]^4+1634535 \[Gamma]^5-93800 \[Gamma]^6-25200 \[Gamma]^7+16800 \[Gamma]^8) \[Nu] EllipticK[(-1+\[Gamma])/(1+\[Gamma])]^2+2310 (-1+\[Gamma])^4 (11033-61632 \[Gamma]+119102 \[Gamma]^2-124416 \[Gamma]^3+35968 \[Gamma]^4-3440 \[Gamma]^5+3410 \[Gamma]^6+4976 \[Gamma]^7+1559 \[Gamma]^8) \[Nu] Log[1/2 (-1+\[Gamma])]-485100 \[Gamma] (-1+\[Gamma]^2)^(7/2) (-3-7 \[Gamma]^2+6 \[Gamma]^4) \[Nu] ArcCosh[\[Gamma]] Log[1/2 (-1+\[Gamma])]-73920 \[Gamma] (-110681-603553 \[Gamma]^2-388370 \[Gamma]^4-1498 \[Gamma]^6-1365 \[Gamma]^8+315 \[Gamma]^10) \[Nu] Log[\[Gamma]]+2310 (1+\[Gamma])^3 (-233995-963147 \[Gamma]-1514326 \[Gamma]^2-975686 \[Gamma]^3-152332 \[Gamma]^4+116308 \[Gamma]^5+29478 \[Gamma]^6-11402 \[Gamma]^7-9657 \[Gamma]^8+5319 \[Gamma]^9) \[Nu] Log[(1+\[Gamma])/2]-1455300 \[Gamma] (-1+\[Gamma]^2)^(7/2) (-3-7 \[Gamma]^2+6 \[Gamma]^4) \[Nu] ArcCosh[\[Gamma]] Log[(1+\[Gamma])/2]+1940400 (-1+\[Gamma]^2)^4 (-1-2 \[Gamma]^2+3 \[Gamma]^4) \[Nu] Log[1/2 (-1+\[Gamma])] Log[(1+\[Gamma])/2]+1940400 (-1+\[Gamma]^2)^4 (-1-2 \[Gamma]^2+3 \[Gamma]^4) \[Nu] Log[(1+\[Gamma])/2]^2-1/(\[Gamma]^13 (1+\[Gamma])) (-1+\[Gamma]) \[Nu] (800415+1600830 \[Gamma]-7761600 \[Gamma]^2-17124030 \[Gamma]^3+34102530 \[Gamma]^4+85329090 \[Gamma]^5-83812960 \[Gamma]^6-252955010 \[Gamma]^7+119131782 \[Gamma]^8+491218574 \[Gamma]^9-76112498 \[Gamma]^10-643443570 \[Gamma]^11+121603790 \[Gamma]^12+1320194604 \[Gamma]^13+5746056080 \[Gamma]^14+21804827050 \[Gamma]^15+14843182371 \[Gamma]^16+29182395864 \[Gamma]^17+20631958034 \[Gamma]^18-2620336988 \[Gamma]^19+4495599664 \[Gamma]^20-280008910 \[Gamma]^21-48938048 \[Gamma]^22-15817884 \[Gamma]^23-997400 \[Gamma]^24+4528700 \[Gamma]^25+494340 (-1+\[Gamma])^4 \[Gamma]^13 (1+\[Gamma])^6 (1+3 \[Gamma]^2) Log[(2 h)/Sqrt[-1+\[Gamma]^2]])+3880800 (-1+\[Gamma]^2)^4 (-1-2 \[Gamma]^2+3 \[Gamma]^4) \[Nu] PolyLog[2,(1-\[Gamma])/(1+\[Gamma])]-485100 \[Gamma] (-1+\[Gamma]^2)^(7/2) (-3-7 \[Gamma]^2+6 \[Gamma]^4) \[Nu] (-4 PolyLog[2,Sqrt[(-1+\[Gamma])/(1+\[Gamma])]]+PolyLog[2,(-1+\[Gamma])/(1+\[Gamma])])) ((X2 \[Sigma]1[2])/X1+(X1 \[Sigma]2[2])/X2))+887040 h (-((3 (-10+28329 \[Gamma]+154 \[Gamma]^2+65982 \[Gamma]^3-528 \[Gamma]^4+5628 \[Gamma]^5+704 \[Gamma]^6-728 \[Gamma]^7-320 \[Gamma]^8+224 \[Gamma]^9) \[Nu] (\[Mu]1[2]+\[Mu]2[2]))/(-1+\[Gamma]^2)^3)-(8 (4+28084 \[Gamma]+56 \[Gamma]^2+66262 \[Gamma]^3-444 \[Gamma]^4+5488 \[Gamma]^5+704 \[Gamma]^6-728 \[Gamma]^7-320 \[Gamma]^8+224 \[Gamma]^9) \[Nu] (\[Sigma]1[2]+\[Sigma]2[2]))/(-1+\[Gamma]^2)^3+(210 \[Nu] ArcSinh[Sqrt[-1+\[Gamma]]/Sqrt[2]] (3 (33+474 \[Gamma]^2+440 \[Gamma]^4) (\[Mu]1[2]+\[Mu]2[2])+16 (16+237 \[Gamma]^2+220 \[Gamma]^4) (\[Sigma]1[2]+\[Sigma]2[2])))/(-1+\[Gamma]^2)^(7/2)+(-6 (-5+72 \[Gamma]^2-192 \[Gamma]^4+160 \[Gamma]^6) ((X2 \[Mu]1[2])/X1+(X1 \[Mu]2[2])/X2)-32 (1+15 \[Gamma]^2-96 \[Gamma]^4+80 \[Gamma]^6) ((X2 \[Sigma]1[2])/X1+(X1 \[Sigma]2[2])/X2))/(-1+\[Gamma]^2)^2)+1034880 h (-((3 (-10+28329 \[Gamma]+154 \[Gamma]^2+65982 \[Gamma]^3-528 \[Gamma]^4+5628 \[Gamma]^5+704 \[Gamma]^6-728 \[Gamma]^7-320 \[Gamma]^8+224 \[Gamma]^9) \[Nu] (\[Mu]1[2]+\[Mu]2[2]))/(-1+\[Gamma]^2)^2)-(8 (4+28084 \[Gamma]+56 \[Gamma]^2+66262 \[Gamma]^3-444 \[Gamma]^4+5488 \[Gamma]^5+704 \[Gamma]^6-728 \[Gamma]^7-320 \[Gamma]^8+224 \[Gamma]^9) \[Nu] (\[Sigma]1[2]+\[Sigma]2[2]))/(-1+\[Gamma]^2)^2+(210 \[Nu] ArcSinh[Sqrt[-1+\[Gamma]]/Sqrt[2]] (3 (33+474 \[Gamma]^2+440 \[Gamma]^4) (\[Mu]1[2]+\[Mu]2[2])+16 (16+237 \[Gamma]^2+220 \[Gamma]^4) (\[Sigma]1[2]+\[Sigma]2[2])))/(-1+\[Gamma]^2)^(5/2)+(-6 (-5+72 \[Gamma]^2-192 \[Gamma]^4+160 \[Gamma]^6) ((X2 \[Mu]1[2])/X1+(X1 \[Mu]2[2])/X2)-32 (1+15 \[Gamma]^2-96 \[Gamma]^4+80 \[Gamma]^6) ((X2 \[Sigma]1[2])/X1+(X1 \[Sigma]2[2])/X2))/(-1+\[Gamma]^2)));


qTO[8] = (5 ((91-305 \[Gamma]^2+385 \[Gamma]^4+21 \[Gamma]^6) ((X2 \[Mu]1[3])/X1+(X1 \[Mu]2[3])/X2)+21 (-3-55 \[Gamma]^2+55 \[Gamma]^4+3 \[Gamma]^6) ((X2 \[Sigma]1[3])/X1+(X1 \[Sigma]2[3])/X2)))/(64 h^7);


qTO[9]= 1/(5148 h^8 (-1+\[Gamma]^2)^3) 5 (-7552+155291994 \[Gamma]-55724 \[Gamma]^2+837773079 \[Gamma]^3+433656 \[Gamma]^4+580453302 \[Gamma]^5-980012 \[Gamma]^6+21724560 \[Gamma]^7+900512 \[Gamma]^8-1468896 \[Gamma]^9-271680 \[Gamma]^10+205920 \[Gamma]^11-19200 \[Gamma]^12+27456 \[Gamma]^13) \[Nu] (\[Mu]1[3]+\[Mu]2[3])+((5 (1888+17707 \[Gamma]^2-74888 \[Gamma]^4+77520 \[Gamma]^6+4800 \[Gamma]^8))/(1287 h^8 (-1+\[Gamma]^2))+(5 (-10296 (91-305 \[Gamma]^2+385 \[Gamma]^4+21 \[Gamma]^6)-(9009 (91-305 \[Gamma]^2+385 \[Gamma]^4+21 \[Gamma]^6))/(-1+\[Gamma]^2)))/(82368 h^7)) ((X2 \[Mu]1[3])/X1+(X1 \[Mu]2[3])/X2)+1/(1716 h^8 (-1+\[Gamma]^2)^3) 5 (1600+148331040 \[Gamma]-25408 \[Gamma]^2+826613931 \[Gamma]^3+395904 \[Gamma]^4+579540390 \[Gamma]^5-1032064 \[Gamma]^6+22048884 \[Gamma]^7+950848 \[Gamma]^8-1589016 \[Gamma]^9-271680 \[Gamma]^10+205920 \[Gamma]^11-19200 \[Gamma]^12+27456 \[Gamma]^13) \[Nu] (\[Sigma]1[3]+\[Sigma]2[3])+((80 (-25+347 \[Gamma]^2-5467 \[Gamma]^4+4845 \[Gamma]^6+300 \[Gamma]^8))/(429 h^8 (-1+\[Gamma]^2))+(5 (-189189 (3+58 \[Gamma]^2+3 \[Gamma]^4)-216216 (-3-55 \[Gamma]^2+55 \[Gamma]^4+3 \[Gamma]^6)))/(82368 h^7)) ((X2 \[Sigma]1[3])/X1+(X1 \[Sigma]2[3])/X2)+ArcSinh[Sqrt[-1+\[Gamma]]/Sqrt[2]] (-((175 (310+8141 \[Gamma]^2+19644 \[Gamma]^4+7292 \[Gamma]^6) \[Nu] (\[Mu]1[3]+\[Mu]2[3]))/(2 h^8 (-1+\[Gamma]^2)^(7/2)))-(525 (288+7905 \[Gamma]^2+19484 \[Gamma]^4+7292 \[Gamma]^6) \[Nu] (\[Sigma]1[3]+\[Sigma]2[3]))/(2 h^8 (-1+\[Gamma]^2)^(7/2)));


q[6] = qTQ[6];
q[7] = qTQ[7];
q[8] = qTQ[8] + qTO[8];
q[9] = qTO[9];


QTPS = -Sum[q[n]u^n,{n,6,9}];

